Measurement of the $\Upsilon$ polarizations in $pp$ collisions at $\sqrt{s}$=7 and 8TeV

The polarization of the $\Upsilon(1S)$, $\Upsilon(2S)$ and $\Upsilon(3S) $mesons, produced in $pp$ collisions at centre-of-mass energies $\sqrt{s}$=7 and 8TeV, is measured using data samples collected by the LHCb experiment, corresponding to integrated luminosities of 1 and 2fb$^{-1}$, respectively. The measurements are performed in three polarization frames, using $\Upsilon\to\mu^+\mu^-$ decays in the kinematic region of the transverse momentum $p_{T}(\Upsilon)<30GeV/c$, and rapidity $2.2<y(\Upsilon)<4.5$. No large polarization is observed.

==> figs/Fig10.C <==
void y3s_cs_y3bins()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:49:45 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-3.044231,-0.7453846,19.975,0.51);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,20);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.51);
   h_1020__1->SetMaximum(0.51);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   -0.02041263,
   0.01468401,
   0.05238028,
   0.07371556,
   0.05645694,
   0.1587083,
   0.1839643,
   0.2769266};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.03414923,
   0.02364977,
   0.02410645,
   0.02782904,
   0.03682399,
   0.03486778,
   0.08883903,
   0.1473467};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.03414923,
   0.02364977,
   0.02410645,
   0.02782904,
   0.03682399,
   0.03486778,
   0.08883903,
   0.1473467};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.1024454);
   Graph_Graph3001->SetMaximum(0.4721568);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   -0.02041263,
   0.01468401,
   0.05238028,
   0.07371556,
   0.05645694,
   0.1587083,
   0.1839643,
   0.2769266};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.03324343,
   0.02301413,
   0.0234682,
   0.02684581,
   0.03483649,
   0.03180251,
   0.07231724,
   0.1045171};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.03324343,
   0.02301413,
   0.0234682,
   0.02684581,
   0.03483649,
   0.03180251,
   0.07231724,
   0.1045171};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.09716604);
   Graph_Graph3002->SetMaximum(0.4249537);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   -0.04233993,
   0.07196818,
   0.04337749,
   0.07405271,
   0.05297374,
   0.02267169,
   0.1509987,
   0.2694826};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.03585811,
   0.02645455,
   0.02750018,
   0.03471416,
   0.0416661,
   0.04460822,
   0.09897966,
   0.2217781};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.03585811,
   0.02645455,
   0.02750018,
   0.03471416,
   0.0416661,
   0.04460822,
   0.09897966,
   0.2217781};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.1351439);
   Graph_Graph3003->SetMaximum(0.5482066);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   -0.04233993,
   0.07196818,
   0.04337749,
   0.07405271,
   0.05297374,
   0.02267169,
   0.1509987,
   0.2694826};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.03478921,
   0.02585186,
   0.02658798,
   0.03237815,
   0.04020067,
   0.04162748,
   0.08333477,
   0.1489421};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.03478921,
   0.02585186,
   0.02658798,
   0.03237815,
   0.04020067,
   0.04162748,
   0.08333477,
   0.1489421};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.1266845);
   Graph_Graph3004->SetMaximum(0.46798);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   -0.007594208,
   0.04520813,
   0.03878507,
   0.05477296,
   0.04870585,
   0.03804674,
   0.3370693,
   0.009943475};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.03545574,
   0.02552914,
   0.0300213,
   0.03506326,
   0.04705663,
   0.05474198,
   0.1222549,
   0.5018252};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.03545574,
   0.02552914,
   0.0300213,
   0.03506326,
   0.04705663,
   0.05474198,
   0.1222549,
   0.5018252};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.5922468);
   Graph_Graph3005->SetMaximum(0.6121338);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   -0.007594208,
   0.04520813,
   0.03878507,
   0.05477296,
   0.04870585,
   0.03804674,
   0.3370693,
   0.009943475};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.03430401,
   0.02466697,
   0.02835199,
   0.03344481,
   0.04533959,
   0.05028774,
   0.1027686,
   0.323572};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.03430401,
   0.02466697,
   0.02835199,
   0.03344481,
   0.04533959,
   0.05028774,
   0.1027686,
   0.323572};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.3889752);
   Graph_Graph3006->SetMaximum(0.5151846);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-3.044231,-0.51,19.975,0.51);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,20);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.51);
   h_1030__2->SetMaximum(0.51);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   0.0892608,
   0.02949415,
   0.105711,
   -0.03584829,
   0.00957842,
   0.02500188,
   -0.02313868,
   0.1228923};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.06675028,
   0.04904204,
   0.05382962,
   0.06557983,
   0.08933192,
   0.07610302,
   0.133396,
   0.1447067};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.06675028,
   0.04904204,
   0.05382962,
   0.06557983,
   0.08933192,
   0.07610302,
   0.133396,
   0.1447067};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.198948);
   Graph_Graph3007->SetMaximum(0.3100123);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   0.0892608,
   0.02949415,
   0.105711,
   -0.03584829,
   0.00957842,
   0.02500188,
   -0.02313868,
   0.1228923};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.06530663,
   0.0474454,
   0.05241521,
   0.06325517,
   0.08622115,
   0.07315186,
   0.1153946,
   0.1192693};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.06530663,
   0.0474454,
   0.05241521,
   0.06325517,
   0.08622115,
   0.07315186,
   0.1153946,
   0.1192693};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.1766027);
   Graph_Graph3008->SetMaximum(0.2802311);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   0.08126432,
   0.06402151,
   0.03286511,
   0.04077548,
   0.0967229,
   0.2039725,
   -0.01412563,
   0.1403093};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.04328375,
   0.03582483,
   0.03978851,
   0.0532616,
   0.07007584,
   0.06666884,
   0.1039904,
   0.1875342};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.04328375,
   0.03582483,
   0.03978851,
   0.0532616,
   0.07007584,
   0.06666884,
   0.1039904,
   0.1875342};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.162712);
   Graph_Graph3009->SetMaximum(0.3724395);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   0.08126432,
   0.06402151,
   0.03286511,
   0.04077548,
   0.0967229,
   0.2039725,
   -0.01412563,
   0.1403093};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.04195765,
   0.03504754,
   0.03898496,
   0.05143356,
   0.06813808,
   0.06328758,
   0.09539835,
   0.1383665};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.04195765,
   0.03504754,
   0.03898496,
   0.05143356,
   0.06813808,
   0.06328758,
   0.09539835,
   0.1383665};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.1483439);
   Graph_Graph3010->SetMaximum(0.3174957);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   -0.04744459,
   0.009659783,
   0.06542962,
   0.1094495,
   0.07639045,
   0.02693188,
   0.007812734,
   -0.2124207};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.05570035,
   0.04246091,
   0.05189498,
   0.06337916,
   0.08707176,
   0.08563207,
   0.1540185,
   0.2581565};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.05570035,
   0.04246091,
   0.05189498,
   0.06337916,
   0.08707176,
   0.08563207,
   0.1540185,
   0.2581565};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.5349178);
   Graph_Graph3011->SetMaximum(0.2371692);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   -0.04744459,
   0.009659783,
   0.06542962,
   0.1094495,
   0.07639045,
   0.02693188,
   0.007812734,
   -0.2124207};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.05321345,
   0.0405263,
   0.05014574,
   0.06078544,
   0.08350873,
   0.0792048,
   0.1386752,
   0.2269749};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.05321345,
   0.0405263,
   0.05014574,
   0.06078544,
   0.08350873,
   0.0792048,
   0.1386752,
   0.2269749};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.5003587);
   Graph_Graph3012->SetMaximum(0.231198);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-3.044231,-0.95,19.975,1.075275);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,20);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.95);
   h_1040__3->SetMaximum(0.95);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.4574862,
   0.1145993,
   0.2395004,
   -0.07988013,
   0.2013949,
   -0.07965133,
   0.01029601,
   -0.1943526};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.2776617,
   0.1848516,
   0.179375,
   0.1678105,
   0.1898643,
   0.09776401,
   0.1474997,
   0.2212303};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.2776617,
   0.1848516,
   0.179375,
   0.1678105,
   0.1898643,
   0.09776401,
   0.1474997,
   0.2212303};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.530656);
   Graph_Graph3013->SetMaximum(0.850221);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.4574862,
   0.1145993,
   0.2395004,
   -0.07988013,
   0.2013949,
   -0.07965133,
   0.01029601,
   -0.1943526};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.2574592,
   0.1730341,
   0.1717478,
   0.1612225,
   0.1760734,
   0.09111522,
   0.1166273,
   0.1354141};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.2574592,
   0.1730341,
   0.1717478,
   0.1612225,
   0.1760734,
   0.09111522,
   0.1166273,
   0.1354141};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.434238);
   Graph_Graph3014->SetMaximum(0.8194166);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   -0.06545345,
   0.02298391,
   -0.04303678,
   -0.09170938,
   -0.218543,
   -0.1835055,
   -0.07368941,
   -0.2098778};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.1439859,
   0.1183001,
   0.1129325,
   0.1049941,
   0.08713609,
   0.06599098,
   0.1416485,
   0.3310754};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.1439859,
   0.1183001,
   0.1129325,
   0.1049941,
   0.08713609,
   0.06599098,
   0.1416485,
   0.3310754};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.6091769);
   Graph_Graph3015->SetMaximum(0.2095077);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   -0.06545345,
   0.02298391,
   -0.04303678,
   -0.09170938,
   -0.218543,
   -0.1835055,
   -0.07368941,
   -0.2098778};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.1249635,
   0.1019535,
   0.1026676,
   0.09647743,
   0.08143384,
   0.05975192,
   0.1062655,
   0.1756917};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.1249635,
   0.1019535,
   0.1026676,
   0.09647743,
   0.08143384,
   0.05975192,
   0.1062655,
   0.1756917};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.4366202);
   Graph_Graph3016->SetMaximum(0.1759881);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.1892434,
   -0.343856,
   0.04723562,
   -0.2235641,
   -0.2376947,
   -0.1371793,
   -0.1525521,
   -0.3463335};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.1933949,
   0.1279988,
   0.147842,
   0.1281812,
   0.1239151,
   0.1002128,
   0.2034475,
   0.5490551};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.1933949,
   0.1279988,
   0.147842,
   0.1281812,
   0.1239151,
   0.1002128,
   0.2034475,
   0.5490551};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-1.0052);
   Graph_Graph3017->SetMaximum(0.3125325);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.1892434,
   -0.343856,
   0.04723562,
   -0.2235641,
   -0.2376947,
   -0.1371793,
   -0.1525521,
   -0.3463335};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.1666465,
   0.1111899,
   0.1301477,
   0.118258,
   0.1151102,
   0.09015074,
   0.1462667,
   0.2851822};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.1666465,
   0.1111899,
   0.1301477,
   0.118258,
   0.1151102,
   0.09015074,
   0.1462667,
   0.2851822};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.7124057);
   Graph_Graph3018->SetMaximum(0.2582732);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.025,-0.7453846,20.85192,0.51);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,20);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.51);
   h_1050__4->SetMaximum(0.51);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   -0.006835984,
   0.02963006,
   0.06108936,
   0.06819004,
   0.1043444,
   0.06765702,
   0.06407822,
   0.1199569};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.02289977,
   0.01613458,
   0.01661038,
   0.01939086,
   0.02499926,
   0.02540636,
   0.06089972,
   0.1700167};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.02289977,
   0.01613458,
   0.01661038,
   0.01939086,
   0.02499926,
   0.02540636,
   0.06089972,
   0.1700167};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.08406313);
   Graph_Graph3019->SetMaximum(0.3239768);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   -0.006835984,
   0.02963006,
   0.06108936,
   0.06819004,
   0.1043444,
   0.06765702,
   0.06407822,
   0.1199569};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.02231103,
   0.01561908,
   0.01596906,
   0.01832178,
   0.02306776,
   0.02246656,
   0.04847416,
   0.0827198};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.02231103,
   0.01561908,
   0.01596906,
   0.01832178,
   0.02306776,
   0.02246656,
   0.04847416,
   0.0827198};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.05232938);
   Graph_Graph3020->SetMaximum(0.225859);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.02767577,
   0.009073451,
   0.061068,
   0.05639539,
   0.09158295,
   0.0783729,
   0.04933286,
   -0.07671811};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.02564732,
   0.0184083,
   0.01931098,
   0.02249632,
   0.02809658,
   0.02999577,
   0.07561443,
   0.1645876};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.02564732,
   0.0184083,
   0.01931098,
   0.02249632,
   0.02809658,
   0.02999577,
   0.07561443,
   0.1645876};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.277931);
   Graph_Graph3021->SetMaximum(0.1615726);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.02767577,
   0.009073451,
   0.061068,
   0.05639539,
   0.09158295,
   0.0783729,
   0.04933286,
   -0.07671811};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.02472952,
   0.0177552,
   0.01807,
   0.0208621,
   0.02663066,
   0.02685942,
   0.05803486,
   0.1067681};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.02472952,
   0.0177552,
   0.01807,
   0.0208621,
   0.02663066,
   0.02685942,
   0.05803486,
   0.1067681};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.2136562);
   Graph_Graph3022->SetMaximum(0.1483836);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   -0.02444385,
   0.01263625,
   0.02973929,
   0.03748997,
   0.04586116,
   0.04017434,
   0.04400976,
   -0.1590943};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.02450723,
   0.01850478,
   0.01974797,
   0.02398128,
   0.03346414,
   0.03542164,
   0.1103693,
   0.5143689};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.02450723,
   0.01850478,
   0.01974797,
   0.02398128,
   0.03346414,
   0.03542164,
   0.1103693,
   0.5143689};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.776337);
   Graph_Graph3023->SetMaximum(0.4581484);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   -0.02444385,
   0.01263625,
   0.02973929,
   0.03748997,
   0.04586116,
   0.04017434,
   0.04400976,
   -0.1590943};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.02358546,
   0.01774283,
   0.01839339,
   0.02198478,
   0.03003737,
   0.03161285,
   0.07874144,
   0.3345553};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.02358546,
   0.01774283,
   0.01839339,
   0.02198478,
   0.03003737,
   0.03161285,
   0.07874144,
   0.3345553};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.5605606);
   Graph_Graph3024->SetMaximum(0.2423721);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.025,-0.51,20.85192,0.51);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,20);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.51);
   h_1060__5->SetMaximum(0.51);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   0.03297992,
   0.07030679,
   0.09394874,
   0.03985922,
   0.03054019,
   0.1096624,
   0.2423729,
   -0.06137432};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.04526155,
   0.03377628,
   0.03686987,
   0.04451912,
   0.05894579,
   0.05322015,
   0.08381594,
   0.1078029};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.04526155,
   0.03377628,
   0.03686987,
   0.04451912,
   0.05894579,
   0.05322015,
   0.08381594,
   0.1078029};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.2187138);
   Graph_Graph3025->SetMaximum(0.3757255);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   0.03297992,
   0.07030679,
   0.09394874,
   0.03985922,
   0.03054019,
   0.1096624,
   0.2423729,
   -0.06137432};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.04330699,
   0.03237986,
   0.03532587,
   0.0430097,
   0.05656504,
   0.05037677,
   0.07386258,
   0.0884169};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.04330699,
   0.03237986,
   0.03532587,
   0.0430097,
   0.05656504,
   0.05037677,
   0.07386258,
   0.0884169};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.1963939);
   Graph_Graph3026->SetMaximum(0.3628382);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.02241442,
   0.03575259,
   0.08208192,
   0.1188233,
   0.07758015,
   0.1153634,
   0.11593,
   0.03094377};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.03131139,
   0.02492612,
   0.02844188,
   0.03392622,
   0.04574716,
   0.04344993,
   0.07634635,
   0.1152253};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.03131139,
   0.02492612,
   0.02844188,
   0.03392622,
   0.04574716,
   0.04344993,
   0.07634635,
   0.1152253};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.1119374);
   Graph_Graph3027->SetMaximum(0.2199322);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.02241442,
   0.03575259,
   0.08208192,
   0.1188233,
   0.07758015,
   0.1153634,
   0.11593,
   0.03094377};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.03035062,
   0.02405703,
   0.02738165,
   0.03267907,
   0.04420378,
   0.04042089,
   0.06763483,
   0.08790498};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.03035062,
   0.02405703,
   0.02738165,
   0.03267907,
   0.04420378,
   0.04042089,
   0.06763483,
   0.08790498};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.08101381);
   Graph_Graph3028->SetMaximum(0.2076175);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   -0.002430609,
   0.002890298,
   0.1307427,
   0.1548053,
   0.0847369,
   0.1219793,
   0.1072609,
   0.130707};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.03768258,
   0.03100197,
   0.03351363,
   0.0416712,
   0.05836459,
   0.05644316,
   0.1015108,
   0.3038112};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.03768258,
   0.03100197,
   0.03351363,
   0.0416712,
   0.05836459,
   0.05644316,
   0.1015108,
   0.3038112};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.2338664);
   Graph_Graph3029->SetMaximum(0.4952805);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   -0.002430609,
   0.002890298,
   0.1307427,
   0.1548053,
   0.0847369,
   0.1219793,
   0.1072609,
   0.130707};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.03621143,
   0.02960165,
   0.03174503,
   0.038908,
   0.05403695,
   0.05096444,
   0.08833206,
   0.2645921};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.03621143,
   0.02960165,
   0.03174503,
   0.038908,
   0.05403695,
   0.05096444,
   0.08833206,
   0.2645921};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.1868035);
   Graph_Graph3030->SetMaximum(0.4482176);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.025,-0.95,20.85192,1.075275);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,20);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.95);
   h_1070__6->SetMaximum(0.95);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.2311342,
   0.2817791,
   0.1835691,
   -0.04387927,
   -0.09280986,
   -0.03837068,
   -0.08317366,
   -0.0773504};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.1805217,
   0.1297723,
   0.1236045,
   0.1210331,
   0.1160571,
   0.06907593,
   0.08979771,
   0.2243671};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.1805217,
   0.1297723,
   0.1236045,
   0.1210331,
   0.1160571,
   0.06907593,
   0.08979771,
   0.2243671};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.3730548);
   Graph_Graph3031->SetMaximum(0.4829933);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.2311342,
   0.2817791,
   0.1835691,
   -0.04387927,
   -0.09280986,
   -0.03837068,
   -0.08317366,
   -0.0773504};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.165603,
   0.1188906,
   0.1155376,
   0.1136978,
   0.1079634,
   0.06346223,
   0.07525113,
   0.1050995};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.165603,
   0.1188906,
   0.1155376,
   0.1136978,
   0.1079634,
   0.06346223,
   0.07525113,
   0.1050995};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.2609176);
   Graph_Graph3032->SetMaximum(0.460814);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   -0.07211562,
   0.0233512,
   0.05993549,
   -0.3298667,
   -0.2134068,
   -0.1679834,
   -0.1091126,
   -0.2630433};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.1179923,
   0.09075787,
   0.08823459,
   0.06772402,
   0.05894662,
   0.04407452,
   0.1001685,
   0.1840247};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.1179923,
   0.09075787,
   0.08823459,
   0.06772402,
   0.05894662,
   0.04407452,
   0.1001685,
   0.1840247};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.5065918);
   Graph_Graph3033->SetMaximum(0.2076939);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   -0.07211562,
   0.0233512,
   0.05993549,
   -0.3298667,
   -0.2134068,
   -0.1679834,
   -0.1091126,
   -0.2630433};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.08992629,
   0.06965534,
   0.0712018,
   0.05904978,
   0.05425977,
   0.03868604,
   0.07171008,
   0.1054007};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.08992629,
   0.06965534,
   0.0712018,
   0.05904978,
   0.05425977,
   0.03868604,
   0.07171008,
   0.1054007};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.4409219);
   Graph_Graph3034->SetMaximum(0.1831427);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   -0.4374126,
   0.0002676525,
   -0.2381829,
   -0.4036164,
   -0.1771714,
   -0.2132909,
   -0.3676272,
   0.7728926};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.1350101,
   0.1145138,
   0.10598,
   0.09194997,
   0.08571733,
   0.0601456,
   0.1153834,
   0.6909443};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.1350101,
   0.1145138,
   0.10598,
   0.09194997,
   0.08571733,
   0.0601456,
   0.1153834,
   0.6909443};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.7760487);
   Graph_Graph3035->SetMaximum(1.667463);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   -0.4374126,
   0.0002676525,
   -0.2381829,
   -0.4036164,
   -0.1771714,
   -0.2132909,
   -0.3676272,
   0.7728926};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.1082938,
   0.0861859,
   0.08437317,
   0.08048785,
   0.07769308,
   0.05327331,
   0.08222396,
   0.4935146};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.1082938,
   0.0861859,
   0.08437317,
   0.08048785,
   0.07769308,
   0.05327331,
   0.08222396,
   0.4935146};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.7269178);
   Graph_Graph3036->SetMaximum(1.447619);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig11.C <==
void y3s_gj_y3bins()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:51:26 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-3.044231,-0.7453846,19.975,0.51);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,20);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.51);
   h_1020__1->SetMaximum(0.51);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   0.00281233,
   0.05584938,
   0.1421746,
   0.08696109,
   0.142238,
   0.1045323,
   0.116892,
   0.1436366};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.03510617,
   0.03029287,
   0.03899131,
   0.06003202,
   0.07514542,
   0.07420939,
   0.1358122,
   0.1271164};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.03510617,
   0.03029287,
   0.03899131,
   0.06003202,
   0.07514542,
   0.07420939,
   0.1358122,
   0.1271164};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.06259853);
   Graph_Graph3001->SetMaximum(0.3010577);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   0.00281233,
   0.05584938,
   0.1421746,
   0.08696109,
   0.142238,
   0.1045323,
   0.116892,
   0.1436366};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.03408022,
   0.02795742,
   0.03416596,
   0.0505236,
   0.06058699,
   0.05488952,
   0.0861515,
   0.098739};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.03408022,
   0.02795742,
   0.03416596,
   0.0505236,
   0.06058699,
   0.05488952,
   0.0861515,
   0.098739};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.05863224);
   Graph_Graph3002->SetMaximum(0.26974);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   -0.03054376,
   0.09231826,
   0.05716468,
   0.0763549,
   0.04211004,
   0.06445154,
   0.07253177,
   0.1465046};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.03549556,
   0.02782846,
   0.03120306,
   0.04180474,
   0.05253,
   0.0428069,
   0.08098007,
   0.1375602};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.03549556,
   0.02782846,
   0.03120306,
   0.04180474,
   0.05253,
   0.0428069,
   0.08098007,
   0.1375602};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.1010497);
   Graph_Graph3003->SetMaximum(0.3190752);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   -0.03054376,
   0.09231826,
   0.05716468,
   0.0763549,
   0.04211004,
   0.06445154,
   0.07253177,
   0.1465046};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.03479716,
   0.02661614,
   0.02943273,
   0.03811534,
   0.04852526,
   0.03926069,
   0.07008771,
   0.1132473};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.03479716,
   0.02661614,
   0.02943273,
   0.03811534,
   0.04852526,
   0.03926069,
   0.07008771,
   0.1132473};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.0978502);
   Graph_Graph3004->SetMaximum(0.2922612);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   -0.01475237,
   0.03753741,
   0.07735219,
   0.08101977,
   0.04297705,
   0.006066208,
   0.1928526,
   -0.2697094};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.03523976,
   0.02621544,
   0.032434,
   0.03926826,
   0.05072865,
   0.05159857,
   0.1153636,
   0.2706464};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.03523976,
   0.02621544,
   0.032434,
   0.03926826,
   0.05072865,
   0.05159857,
   0.1153636,
   0.2706464};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.6252131);
   Graph_Graph3005->SetMaximum(0.3930734);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   -0.01475237,
   0.03753741,
   0.07735219,
   0.08101977,
   0.04297705,
   0.006066208,
   0.1928526,
   -0.2697094};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.03444425,
   0.02502017,
   0.02844718,
   0.03518358,
   0.04752828,
   0.04720621,
   0.1005007,
   0.2155705};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.03444425,
   0.02502017,
   0.02844718,
   0.03518358,
   0.04752828,
   0.04720621,
   0.1005007,
   0.2155705};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.5631433);
   Graph_Graph3006->SetMaximum(0.3712167);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-3.044231,-0.51,19.975,0.51);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,20);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.51);
   h_1030__2->SetMaximum(0.51);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   0.1751397,
   0.09135246,
   0.1603074,
   -0.05344994,
   0.08269802,
   -0.1280437,
   -0.07649076,
   -0.3061216};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.07983853,
   0.07798036,
   0.08240144,
   0.09846226,
   0.09218717,
   0.05796593,
   0.1091762,
   0.1663125};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.07983853,
   0.07798036,
   0.08240144,
   0.09846226,
   0.09218717,
   0.05796593,
   0.1091762,
   0.1663125};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.5451754);
   Graph_Graph3007->SetMaximum(0.3277195);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   0.1751397,
   0.09135246,
   0.1603074,
   -0.05344994,
   0.08269802,
   -0.1280437,
   -0.07649076,
   -0.3061216};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.0738007,
   0.06634747,
   0.07104233,
   0.08286412,
   0.07731354,
   0.05109678,
   0.08795977,
   0.1325889};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.0738007,
   0.06634747,
   0.07104233,
   0.08286412,
   0.07731354,
   0.05109678,
   0.08795977,
   0.1325889};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.5074757);
   Graph_Graph3008->SetMaximum(0.3177055);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   0.09107001,
   0.07281271,
   0.01713437,
   -0.03860002,
   -0.1105251,
   -0.1233672,
   -0.1041825,
   -0.3177698};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.04672535,
   0.04313931,
   0.04860996,
   0.0517277,
   0.05024357,
   0.03832883,
   0.09484683,
   0.1882034};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.04672535,
   0.04313931,
   0.04860996,
   0.0517277,
   0.05024357,
   0.03832883,
   0.09484683,
   0.1882034};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.57035);
   Graph_Graph3009->SetMaximum(0.2021722);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   0.09107001,
   0.07281271,
   0.01713437,
   -0.03860002,
   -0.1105251,
   -0.1233672,
   -0.1041825,
   -0.3177698};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.04390539,
   0.03925519,
   0.04459833,
   0.04868719,
   0.04779307,
   0.03659442,
   0.08388925,
   0.1591239};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.04390539,
   0.03925519,
   0.04459833,
   0.04868719,
   0.04779307,
   0.03659442,
   0.08388925,
   0.1591239};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.5380805);
   Graph_Graph3010->SetMaximum(0.1961623);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   -0.02413504,
   -0.02457305,
   0.118446,
   -0.02600003,
   -0.09150914,
   -0.07790693,
   -0.2487839,
   0.03932128};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.05574569,
   0.0415541,
   0.0557022,
   0.05616486,
   0.06207466,
   0.05872257,
   0.1462949,
   0.3555378};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.05574569,
   0.0415541,
   0.0557022,
   0.05616486,
   0.06207466,
   0.05872257,
   0.1462949,
   0.3555378};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.4740726);
   Graph_Graph3011->SetMaximum(0.4738529);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   -0.02413504,
   -0.02457305,
   0.118446,
   -0.02600003,
   -0.09150914,
   -0.07790693,
   -0.2487839,
   0.03932128};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.0531035,
   0.03763459,
   0.04759699,
   0.05210205,
   0.05919656,
   0.05539337,
   0.13728,
   0.3064238};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.0531035,
   0.03763459,
   0.04759699,
   0.05210205,
   0.05919656,
   0.05539337,
   0.13728,
   0.3064238};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.4592449);
   Graph_Graph3012->SetMaximum(0.418926);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-3.044231,-0.95,19.975,1.075275);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,20);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.95);
   h_1040__3->SetMaximum(0.95);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.3170817,
   -0.08762068,
   -0.09905415,
   -0.1103712,
   -0.07626084,
   0.1051015,
   0.2612382,
   0.3339328};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.26056,
   0.1512419,
   0.1135874,
   0.1109074,
   0.1325829,
   0.1626503,
   0.3402469,
   0.3668635};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.26056,
   0.1512419,
   0.1135874,
   0.1109074,
   0.1325829,
   0.1626503,
   0.3402469,
   0.3668635};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.3328285);
   Graph_Graph3013->SetMaximum(0.7947622);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.3170817,
   -0.08762068,
   -0.09905415,
   -0.1103712,
   -0.07626084,
   0.1051015,
   0.2612382,
   0.3339328};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.2332835,
   0.1318675,
   0.1039468,
   0.1026909,
   0.1147043,
   0.119202,
   0.197599,
   0.2674539};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.2332835,
   0.1318675,
   0.1039468,
   0.1026909,
   0.1147043,
   0.119202,
   0.197599,
   0.2674539};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.3015757);
   Graph_Graph3014->SetMaximum(0.6834743);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   -0.09229554,
   -0.01551862,
   -0.05218725,
   -0.07089493,
   -0.1712374,
   -0.31506,
   0.187702,
   0.2643802};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.1391609,
   0.1068695,
   0.1009208,
   0.1016647,
   0.1211412,
   0.1064766,
   0.2775329,
   0.5359432};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.1391609,
   0.1068695,
   0.1009208,
   0.1016647,
   0.1211412,
   0.1064766,
   0.2775329,
   0.5359432};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.5437226);
   Graph_Graph3015->SetMaximum(0.9225094);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   -0.09229554,
   -0.01551862,
   -0.05218725,
   -0.07089493,
   -0.1712374,
   -0.31506,
   0.187702,
   0.2643802};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.1199976,
   0.09279484,
   0.09117947,
   0.0945468,
   0.1084757,
   0.09192422,
   0.2025138,
   0.3781928};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.1199976,
   0.09279484,
   0.09117947,
   0.0945468,
   0.1084757,
   0.09192422,
   0.2025138,
   0.3781928};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.51194);
   Graph_Graph3016->SetMaximum(0.7475288);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.1258193,
   -0.2270827,
   0.006046882,
   -0.2499959,
   -0.2099825,
   -0.04663876,
   0.4704247,
   0.2692781};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.1952197,
   0.12871,
   0.1393074,
   0.1327656,
   0.1662314,
   0.1681156,
   0.4128112,
   0.9342028};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.1952197,
   0.12871,
   0.1393074,
   0.1327656,
   0.1662314,
   0.1681156,
   0.4128112,
   0.9342028};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.8517652);
   Graph_Graph3017->SetMaximum(1.390322);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.1258193,
   -0.2270827,
   0.006046882,
   -0.2499959,
   -0.2099825,
   -0.04663876,
   0.4704247,
   0.2692781};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.1703108,
   0.1174173,
   0.1260024,
   0.122207,
   0.1515053,
   0.1454716,
   0.3311321,
   0.725933};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.1703108,
   0.1174173,
   0.1260024,
   0.122207,
   0.1515053,
   0.1454716,
   0.3311321,
   0.725933};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.6018414);
   Graph_Graph3018->SetMaximum(1.140398);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.025,-0.7453846,20.85192,0.51);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,20);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.51);
   h_1050__4->SetMaximum(0.51);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   0.009320572,
   0.08376744,
   0.1379488,
   0.119392,
   0.1276962,
   0.09187345,
   0.1024074,
   0.01814413};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.02361665,
   0.01987981,
   0.02897962,
   0.04079508,
   0.05953921,
   0.0503717,
   0.07403839,
   0.1340322};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.02361665,
   0.01987981,
   0.02897962,
   0.04079508,
   0.05953921,
   0.0503717,
   0.07403839,
   0.1340322};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.1462004);
   Graph_Graph3019->SetMaximum(0.2175478);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   0.009320572,
   0.08376744,
   0.1379488,
   0.119392,
   0.1276962,
   0.09187345,
   0.1024074,
   0.01814413};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.02299809,
   0.01852095,
   0.02326273,
   0.03288328,
   0.04291537,
   0.03514372,
   0.05038939,
   0.07342525};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.02299809,
   0.01852095,
   0.02326273,
   0.03288328,
   0.04291537,
   0.03514372,
   0.05038939,
   0.07342525};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.07787039);
   Graph_Graph3020->SetMaximum(0.1932008);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.02358775,
   0.02514734,
   0.09918828,
   0.06169992,
   0.06909119,
   0.0632361,
   0.04710067,
   -0.1419971};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.02556581,
   0.0197409,
   0.02260933,
   0.02852211,
   0.03423367,
   0.0307404,
   0.0539033,
   0.08998957};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.02556581,
   0.0197409,
   0.02260933,
   0.02852211,
   0.03423367,
   0.0307404,
   0.0539033,
   0.08998957};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.2673651);
   Graph_Graph3021->SetMaximum(0.157176);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.02358775,
   0.02514734,
   0.09918828,
   0.06169992,
   0.06909119,
   0.0632361,
   0.04710067,
   -0.1419971};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.02487141,
   0.01836758,
   0.01964417,
   0.02485688,
   0.03112561,
   0.02703129,
   0.04629365,
   0.07300065};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.02487141,
   0.01836758,
   0.01964417,
   0.02485688,
   0.03112561,
   0.02703129,
   0.04629365,
   0.07300065};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.2483807);
   Graph_Graph3022->SetMaximum(0.1522155);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   -0.02679683,
   0.01895117,
   0.06847692,
   0.06006281,
   0.05357292,
   0.0350205,
   -0.06763756,
   0.1978402};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.02456285,
   0.01943669,
   0.02244259,
   0.02820816,
   0.03725079,
   0.03311988,
   0.07237164,
   0.09242061};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.02456285,
   0.01943669,
   0.02244259,
   0.02820816,
   0.03725079,
   0.03311988,
   0.07237164,
   0.09242061};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.1830362);
   Graph_Graph3023->SetMaximum(0.3332878);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   -0.02679683,
   0.01895117,
   0.06847692,
   0.06006281,
   0.05357292,
   0.0350205,
   -0.06763756,
   0.1978402};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.02375291,
   0.01777966,
   0.01847664,
   0.02321447,
   0.03102486,
   0.02936015,
   0.06295206,
   4.277379e-06};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.02375291,
   0.01777966,
   0.01847664,
   0.02321447,
   0.03102486,
   0.02936015,
   0.06295206,
   4.277379e-06};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.163433);
   Graph_Graph3024->SetMaximum(0.2306879);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.025,-0.51,20.85192,0.51);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,20);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.51);
   h_1060__5->SetMaximum(0.51);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   0.109542,
   0.1559033,
   0.1136734,
   -0.01099816,
   -0.07819043,
   -0.05801344,
   -0.1593328,
   -0.0347227};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.05218342,
   0.04910988,
   0.06455155,
   0.07012689,
   0.07397269,
   0.03684537,
   0.05519098,
   0.1445782};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.05218342,
   0.04910988,
   0.06455155,
   0.07012689,
   0.07397269,
   0.03684537,
   0.05519098,
   0.1445782};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.2564775);
   Graph_Graph3025->SetMaximum(0.2469669);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   0.109542,
   0.1559033,
   0.1136734,
   -0.01099816,
   -0.07819043,
   -0.05801344,
   -0.1593328,
   -0.0347227};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.04876732,
   0.043871,
   0.04830939,
   0.05524791,
   0.05616808,
   0.03143852,
   0.04706849,
   0.09152539};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.04876732,
   0.043871,
   0.04830939,
   0.05524791,
   0.05616808,
   0.03143852,
   0.04706849,
   0.09152539};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.2470188);
   Graph_Graph3026->SetMaximum(0.2403918);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.02963058,
   0.0637027,
   0.07922737,
   -0.1063045,
   -0.1316801,
   -0.1327658,
   -0.120672,
   -0.09601409};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.03405122,
   0.03164274,
   0.03547324,
   0.03524145,
   0.03417654,
   0.0273683,
   0.05708892,
   0.111465};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.03405122,
   0.03164274,
   0.03547324,
   0.03524145,
   0.03417654,
   0.0273683,
   0.05708892,
   0.111465};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.239697);
   Graph_Graph3027->SetMaximum(0.1469186);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.02963058,
   0.0637027,
   0.07922737,
   -0.1063045,
   -0.1316801,
   -0.1327658,
   -0.120672,
   -0.09601409};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.03148547,
   0.02641114,
   0.02990972,
   0.03154298,
   0.03237169,
   0.02533931,
   0.05144995,
   0.08385698};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.03148547,
   0.02641114,
   0.02990972,
   0.03154298,
   0.03237169,
   0.02533931,
   0.05144995,
   0.08385698};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.2087719);
   Graph_Graph3028->SetMaximum(0.1380379);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   -0.008757842,
   0.07016171,
   0.05752984,
   -0.07448199,
   -0.06040655,
   -0.1302759,
   -0.2390893,
   0.2039372};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.0385887,
   0.03629409,
   0.03950587,
   0.04071455,
   0.04216632,
   0.03483376,
   0.08994469,
   0.1787684};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.0385887,
   0.03629409,
   0.03950587,
   0.04071455,
   0.04216632,
   0.03483376,
   0.08994469,
   0.1787684};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.400208);
   Graph_Graph3029->SetMaximum(0.4538796);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   -0.008757842,
   0.07016171,
   0.05752984,
   -0.07448199,
   -0.06040655,
   -0.1302759,
   -0.2390893,
   0.2039372};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.0358581,
   0.02851734,
   0.03121308,
   0.03569397,
   0.03914003,
   0.032954,
   0.07741532,
   6.124577e-06};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.0358581,
   0.02851734,
   0.03121308,
   0.03569397,
   0.03914003,
   0.032954,
   0.07741532,
   6.124577e-06};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.3685495);
   Graph_Graph3030->SetMaximum(0.2559881);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.025,-0.95,20.85192,1.075275);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,20);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.95);
   h_1070__6->SetMaximum(0.95);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.1469415,
   0.008241962,
   -0.165507,
   -0.2230989,
   -0.1571693,
   -0.1140718,
   -0.2133563,
   0.2545469};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.1679461,
   0.09928531,
   0.08597735,
   0.07295041,
   0.08951139,
   0.09987594,
   0.1606511,
   0.3282419};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.1679461,
   0.09928531,
   0.08597735,
   0.07295041,
   0.08951139,
   0.09987594,
   0.1606511,
   0.3282419};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.4696871);
   Graph_Graph3031->SetMaximum(0.6784684);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.1469415,
   0.008241962,
   -0.165507,
   -0.2230989,
   -0.1571693,
   -0.1140718,
   -0.2133563,
   0.2545469};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.1518057,
   0.08928221,
   0.07072509,
   0.0658869,
   0.0769138,
   0.06922084,
   0.09905909,
   0.1836202};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.1518057,
   0.08928221,
   0.07072509,
   0.0658869,
   0.0769138,
   0.06922084,
   0.09905909,
   0.1836202};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.3874737);
   Graph_Graph3032->SetMaximum(0.5132254);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   -0.08052655,
   -0.002309847,
   -0.03754768,
   -0.3058686,
   -0.1341038,
   -0.1260587,
   -0.114626,
   -0.1358715};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.1128767,
   0.08232664,
   0.07088154,
   0.06105856,
   0.08340389,
   0.08390306,
   0.1689713,
   0.3296416};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.1128767,
   0.08232664,
   0.07088154,
   0.06105856,
   0.08340389,
   0.08390306,
   0.1689713,
   0.3296416};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.5314415);
   Graph_Graph3033->SetMaximum(0.2596985);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   -0.08052655,
   -0.002309847,
   -0.03754768,
   -0.3058686,
   -0.1341038,
   -0.1260587,
   -0.114626,
   -0.1358715};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.08720776,
   0.0647114,
   0.06049308,
   0.05611608,
   0.07359956,
   0.06662604,
   0.1179084,
   0.1959064};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.08720776,
   0.0647114,
   0.06049308,
   0.05611608,
   0.07359956,
   0.06662604,
   0.1179084,
   0.1959064};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.4044233);
   Graph_Graph3034->SetMaximum(0.1048402);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   -0.3850532,
   0.05407758,
   -0.2466056,
   -0.3747898,
   -0.183,
   -0.2175823,
   -0.06599191,
   -0.4829583};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.1329675,
   0.1091461,
   0.09232662,
   0.0863652,
   0.1090261,
   0.09918397,
   0.2445585,
   0.3758371};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.1329675,
   0.1091461,
   0.09232662,
   0.0863652,
   0.1090261,
   0.09918397,
   0.2445585,
   0.3758371};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.9625317);
   Graph_Graph3035->SetMaximum(0.2823028);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   -0.3850532,
   0.05407758,
   -0.2466056,
   -0.3747898,
   -0.183,
   -0.2175823,
   -0.06599191,
   -0.4829583};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.1105735,
   0.08799991,
   0.08063073,
   0.08025817,
   0.09750556,
   0.08600324,
   0.1811994,
   5.419941e-07};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.1105735,
   0.08799991,
   0.08063073,
   0.08025817,
   0.09750556,
   0.08600324,
   0.1811994,
   5.419941e-07};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.5593971);
   Graph_Graph3036->SetMaximum(0.2058479);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig12.C <==
void y1s_hx_cs_gj_2_0y4_5()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 16:10:03 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-4.566346,-0.2046154,29.9625,0.14);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,30);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.14);
   h_1020__1->SetMaximum(0.14);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   -0.003722408,
   -0.008937389,
   -0.0300541,
   -0.04469245,
   -0.03502195,
   -0.02728934,
   0.05753104,
   -0.003859296};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.005687126,
   0.004565021,
   0.006797087,
   0.01105646,
   0.01553628,
   0.01624312,
   0.02620948,
   0.03781164};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.005687126,
   0.004565021,
   0.006797087,
   0.01105646,
   0.01553628,
   0.01624312,
   0.02620948,
   0.03781164};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.06969785);
   Graph_Graph3001->SetMaximum(0.09768947);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   -0.003722408,
   -0.008937389,
   -0.0300541,
   -0.04469245,
   -0.03502195,
   -0.02728934,
   0.05753104,
   -0.003859296};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.005178927,
   0.004214478,
   0.005995515,
   0.009376797,
   0.01342217,
   0.01306738,
   0.02342023,
   0.03616012};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.005178927,
   0.004214478,
   0.005995515,
   0.009376797,
   0.01342217,
   0.01306738,
   0.02342023,
   0.03616012};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.0675713);
   Graph_Graph3002->SetMaximum(0.09445332);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   -0.006018585,
   -0.01256004,
   -0.02527751,
   -0.02007615,
   -0.01712772,
   0.01090316,
   0.08177999,
   0.02853448};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.005518949,
   0.004161012,
   0.00492509,
   0.006665606,
   0.009658353,
   0.01172542,
   0.03289998,
   0.0661288};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.005518949,
   0.004161012,
   0.00492509,
   0.006665606,
   0.009658353,
   0.01172542,
   0.03289998,
   0.0661288};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.05282175);
   Graph_Graph3003->SetMaximum(0.1299074);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   -0.006018585,
   -0.01256004,
   -0.02527751,
   -0.02007615,
   -0.01712772,
   0.01090316,
   0.08177999,
   0.02853448};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.005121623,
   0.003831774,
   0.004465897,
   0.006077812,
   0.009002517,
   0.01076614,
   0.02817697,
   0.05611918};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.005121623,
   0.003831774,
   0.004465897,
   0.006077812,
   0.009002517,
   0.01076614,
   0.02817697,
   0.05611918};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.04371345);
   Graph_Graph3004->SetMaximum(0.123927);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   -0.00309233,
   -0.0004508034,
   -0.01187944,
   -0.00389082,
   0.01026548,
   0.007008207,
   0.03167455,
   0.01435103};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.005579593,
   0.004944293,
   0.006729221,
   0.009646188,
   0.0129412,
   0.01238774,
   0.0241355,
   0.03844668};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.005579593,
   0.004944293,
   0.006729221,
   0.009646188,
   0.0129412,
   0.01238774,
   0.0241355,
   0.03844668};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.03208621);
   Graph_Graph3005->SetMaximum(0.06380061);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   -0.00309233,
   -0.0004508034,
   -0.01187944,
   -0.00389082,
   0.01026548,
   0.007008207,
   0.03167455,
   0.01435103};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.005185586,
   0.004127752,
   0.005478429,
   0.007859044,
   0.0107287,
   0.01081614,
   0.0223295,
   0.0361862};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.005185586,
   0.004127752,
   0.005478429,
   0.007859044,
   0.0107287,
   0.01081614,
   0.0223295,
   0.0361862};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.02941909);
   Graph_Graph3006->SetMaximum(0.06158797);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-4.566346,-0.14,29.9625,0.14);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,30);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.14);
   h_1030__2->SetMaximum(0.14);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   -0.02191556,
   -0.01906594,
   0.003231546,
   0.01896094,
   -0.01391384,
   0.01458072,
   0.05113359,
   -0.008836688};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.009273653,
   0.008510887,
   0.01099498,
   0.01306968,
   0.01291517,
   0.01276261,
   0.0333048,
   0.05833972};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.009273653,
   0.008510887,
   0.01099498,
   0.01306968,
   0.01291517,
   0.01276261,
   0.0333048,
   0.05833972};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.08233789);
   Graph_Graph3007->SetMaximum(0.09959987);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   -0.02191556,
   -0.01906594,
   0.003231546,
   0.01896094,
   -0.01391384,
   0.01458072,
   0.05113359,
   -0.008836688};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.008078153,
   0.007402946,
   0.009507146,
   0.01103782,
   0.01168633,
   0.01172972,
   0.03033418,
   0.0554211};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.008078153,
   0.007402946,
   0.009507146,
   0.01103782,
   0.01168633,
   0.01172972,
   0.03033418,
   0.0554211};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.07883035);
   Graph_Graph3008->SetMaximum(0.09604033);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   0.00227045,
   0.01561843,
   0.02347562,
   0.0418222,
   0.04474293,
   0.03359878,
   -0.03233347,
   0.02581683};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.008508475,
   0.007473428,
   0.009458676,
   0.01305785,
   0.01805241,
   0.01725732,
   0.03174807,
   0.04999432};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.008508475,
   0.007473428,
   0.009458676,
   0.01305785,
   0.01805241,
   0.01725732,
   0.03174807,
   0.04999432};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.07807081);
   Graph_Graph3009->SetMaximum(0.08980042);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   0.00227045,
   0.01561843,
   0.02347562,
   0.0418222,
   0.04474293,
   0.03359878,
   -0.03233347,
   0.02581683};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.007689228,
   0.006096266,
   0.007757108,
   0.01121363,
   0.01629999,
   0.01607939,
   0.03019343,
   0.04835661};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.007689228,
   0.006096266,
   0.007757108,
   0.01121363,
   0.01629999,
   0.01607939,
   0.03019343,
   0.04835661};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.07619693);
   Graph_Graph3010->SetMaximum(0.08784348);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   0.0261666,
   0.04304286,
   0.01981299,
   0.005923551,
   0.01746048,
   -0.03147495,
   -0.02197328,
   -0.03118942};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.009089232,
   0.009011711,
   0.01045778,
   0.01161318,
   0.01194315,
   0.0118651,
   0.02967228,
   0.05125144};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.009089232,
   0.009011711,
   0.01045778,
   0.01161318,
   0.01194315,
   0.0118651,
   0.02967228,
   0.05125144};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.0958904);
   Graph_Graph3011->SetMaximum(0.06550411);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   0.0261666,
   0.04304286,
   0.01981299,
   0.005923551,
   0.01746048,
   -0.03147495,
   -0.02197328,
   -0.03118942};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.008046064,
   0.006967933,
   0.008693491,
   0.01003324,
   0.01112144,
   0.01108812,
   0.02800792,
   0.04842422};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.008046064,
   0.006967933,
   0.008693491,
   0.01003324,
   0.01112144,
   0.01108812,
   0.02800792,
   0.04842422};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.09257608);
   Graph_Graph3012->SetMaximum(0.06297323);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-4.566346,-0.29,29.9625,0.3282418);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,30);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.29);
   h_1040__3->SetMaximum(0.29);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.06500972,
   0.03590247,
   0.002866144,
   0.04125939,
   0.06778847,
   0.0726063,
   0.06288293,
   0.07748735};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.02901184,
   0.02040635,
   0.01977734,
   0.02381732,
   0.03214391,
   0.03500714,
   0.05868403,
   0.1098211};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.02901184,
   0.02040635,
   0.01977734,
   0.02381732,
   0.03214391,
   0.03500714,
   0.05868403,
   0.1098211};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.05429803);
   Graph_Graph3013->SetMaximum(0.2092727);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.06500972,
   0.03590247,
   0.002866144,
   0.04125939,
   0.06778847,
   0.0726063,
   0.06288293,
   0.07748735};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.02324692,
   0.01623576,
   0.01595007,
   0.01884931,
   0.02568778,
   0.02540351,
   0.05064192,
   0.09839135};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.02324692,
   0.01623576,
   0.01595007,
   0.01884931,
   0.02568778,
   0.02540351,
   0.05064192,
   0.09839135};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.04058228);
   Graph_Graph3014->SetMaximum(0.195557);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   0.07336065,
   0.04694131,
   -0.01420333,
   -0.02962532,
   0.01588872,
   -0.03968221,
   -0.01067732,
   -0.01939695};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.03020278,
   0.02223066,
   0.02280845,
   0.02348782,
   0.02499479,
   0.01988463,
   0.04310336,
   0.07962761};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.03020278,
   0.02223066,
   0.02280845,
   0.02348782,
   0.02499479,
   0.01988463,
   0.04310336,
   0.07962761};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.1192834);
   Graph_Graph3015->SetMaximum(0.1238222);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   0.07336065,
   0.04694131,
   -0.01420333,
   -0.02962532,
   0.01588872,
   -0.03968221,
   -0.01067732,
   -0.01939695};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.02411194,
   0.01857533,
   0.01990766,
   0.02091229,
   0.02204083,
   0.01770763,
   0.03674982,
   0.06699921};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.02411194,
   0.01857533,
   0.01990766,
   0.02091229,
   0.02204083,
   0.01770763,
   0.03674982,
   0.06699921};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.104783);
   Graph_Graph3016->SetMaximum(0.1158595);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   0.06401271,
   0.007236973,
   -0.05952352,
   -0.07778484,
   -0.0652376,
   -0.02465157,
   0.1577936,
   0.02662232};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.02853295,
   0.021267,
   0.02021545,
   0.02579141,
   0.03469689,
   0.0323678,
   0.07263193,
   0.118101};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.02853295,
   0.021267,
   0.02021545,
   0.02579141,
   0.03469689,
   0.0323678,
   0.07263193,
   0.118101};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.1369764);
   Graph_Graph3017->SetMaximum(0.2638257);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   0.06401271,
   0.007236973,
   -0.05952352,
   -0.07778484,
   -0.0652376,
   -0.02465157,
   0.1577936,
   0.02662232};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.02345094,
   0.01687897,
   0.01729969,
   0.02005212,
   0.02639977,
   0.02701068,
   0.06152344,
   0.1048508};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.02345094,
   0.01687897,
   0.01729969,
   0.02005212,
   0.02639977,
   0.02701068,
   0.06152344,
   0.1048508};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.1295524);
   Graph_Graph3018->SetMaximum(0.2510325);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.0375,-0.2046154,31.27788,0.14);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,30);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.14);
   h_1050__4->SetMaximum(0.14);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   -0.00242331,
   -0.01570817,
   -0.03503115,
   -0.03932926,
   -0.05596275,
   -0.04153834,
   -0.06002841,
   -0.02339551};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.003829958,
   0.003454451,
   0.00495848,
   0.00771055,
   0.01181086,
   0.0104576,
   0.01766514,
   0.02449645};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.003829958,
   0.003454451,
   0.00495848,
   0.00771055,
   0.01181086,
   0.0104576,
   0.01766514,
   0.02449645};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.08560356);
   Graph_Graph3019->SetMaximum(0.009316667);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   -0.00242331,
   -0.01570817,
   -0.03503115,
   -0.03932926,
   -0.05596275,
   -0.04153834,
   -0.06002841,
   -0.02339551};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.003535976,
   0.002864192,
   0.004068133,
   0.006240304,
   0.009026376,
   0.008651505,
   0.015909,
   0.02281868};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.003535976,
   0.002864192,
   0.004068133,
   0.006240304,
   0.009026376,
   0.008651505,
   0.015909,
   0.02281868};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.08364242);
   Graph_Graph3020->SetMaximum(0.008817674);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.001069053,
   -0.01951602,
   -0.02604959,
   -0.0255534,
   -0.01754273,
   -0.009820123,
   0.01919839,
   0.08636488};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.003915954,
   0.002882459,
   0.003529629,
   0.004620406,
   0.006548834,
   0.008153046,
   0.0223543,
   0.0411135};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.003915954,
   0.002882459,
   0.003529629,
   0.004620406,
   0.006548834,
   0.008153046,
   0.0223543,
   0.0411135};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.04593903);
   Graph_Graph3021->SetMaximum(0.1432436);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.001069053,
   -0.01951602,
   -0.02604959,
   -0.0255534,
   -0.01754273,
   -0.009820123,
   0.01919839,
   0.08636488};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.003486997,
   0.002606949,
   0.003016484,
   0.004065788,
   0.005866082,
   0.007101189,
   0.0181633,
   0.03200926};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.003486997,
   0.002606949,
   0.003016484,
   0.004065788,
   0.005866082,
   0.007101189,
   0.0181633,
   0.03200926};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.04441852);
   Graph_Graph3022->SetMaximum(0.1331735);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   0.005025569,
   -0.002607111,
   0.003877256,
   0.001135128,
   0.01735466,
   0.01848077,
   0.01629228,
   -0.0194155};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.003793622,
   0.00356615,
   0.005389908,
   0.007274696,
   0.0091334,
   0.009002537,
   0.0150509,
   0.02504657};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.003793622,
   0.00356615,
   0.005389908,
   0.007274696,
   0.0091334,
   0.009002537,
   0.0150509,
   0.02504657};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.05204259);
   Graph_Graph3023->SetMaximum(0.03892371);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   0.005025569,
   -0.002607111,
   0.003877256,
   0.001135128,
   0.01735466,
   0.01848077,
   0.01629228,
   -0.0194155};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.003522905,
   0.002802213,
   0.003642581,
   0.00522792,
   0.006954847,
   0.006938167,
   0.01366563,
   0.0232434};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.003522905,
   0.002802213,
   0.003642581,
   0.00522792,
   0.006954847,
   0.006938167,
   0.01366563,
   0.0232434};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.04992058);
   Graph_Graph3024->SetMaximum(0.0372196);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.0375,-0.14,31.27788,0.14);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,30);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.14);
   h_1060__5->SetMaximum(0.14);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   0.002512504,
   -0.02782336,
   -0.008102479,
   -0.009501204,
   -0.006871934,
   -0.02533446,
   -0.01200772,
   0.08424171};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.006316108,
   0.006478818,
   0.008046165,
   0.009139923,
   0.008989942,
   0.008879847,
   0.02182487,
   0.03696768};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.006316108,
   0.006478818,
   0.008046165,
   0.009139923,
   0.008989942,
   0.008879847,
   0.02182487,
   0.03696768};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.04985333);
   Graph_Graph3025->SetMaximum(0.1367605);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   0.002512504,
   -0.02782336,
   -0.008102479,
   -0.009501204,
   -0.006871934,
   -0.02533446,
   -0.01200772,
   0.08424171};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.005544435,
   0.005055154,
   0.006469511,
   0.007324993,
   0.007809179,
   0.00767055,
   0.02005539,
   0.03474101};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.005544435,
   0.005055154,
   0.006469511,
   0.007324993,
   0.007809179,
   0.00767055,
   0.02005539,
   0.03474101};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.04820378);
   Graph_Graph3026->SetMaximum(0.1341815);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.02612189,
   0.02372862,
   0.04917709,
   0.04228576,
   0.07177575,
   0.06141124,
   0.0837349,
   0.004305746};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.006143433,
   0.006241591,
   0.008220672,
   0.01045178,
   0.01299313,
   0.01294407,
   0.02042923,
   0.03000945};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.006143433,
   0.006241591,
   0.008220672,
   0.01045178,
   0.01299313,
   0.01294407,
   0.02042923,
   0.03000945};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.03869049);
   Graph_Graph3027->SetMaximum(0.1171509);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.02612189,
   0.02372862,
   0.04917709,
   0.04228576,
   0.07177575,
   0.06141124,
   0.0837349,
   0.004305746};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.005255646,
   0.004160751,
   0.00524349,
   0.007556682,
   0.01070274,
   0.01072526,
   0.01923982,
   0.02806764};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.005255646,
   0.004160751,
   0.00524349,
   0.007556682,
   0.01070274,
   0.01072526,
   0.01923982,
   0.02806764};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.03643556);
   Graph_Graph3028->SetMaximum(0.1156484);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   0.04563444,
   0.06195148,
   0.05823415,
   0.032905,
   0.01058844,
   -0.005332732,
   -0.08018682,
   -0.09331253};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.006612022,
   0.006968773,
   0.008195306,
   0.008081305,
   0.007841668,
   0.007886709,
   0.01778318,
   0.03438975};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.006612022,
   0.006968773,
   0.008195306,
   0.008081305,
   0.007841668,
   0.007886709,
   0.01778318,
   0.03438975};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.1473645);
   Graph_Graph3029->SetMaximum(0.08858251);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   0.04563444,
   0.06195148,
   0.05823415,
   0.032905,
   0.01058844,
   -0.005332732,
   -0.08018682,
   -0.09331253};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.005476441,
   0.004741175,
   0.005800506,
   0.006698062,
   0.007213045,
   0.007091501,
   0.01645903,
   0.03122941};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.005476441,
   0.004741175,
   0.005800506,
   0.006698062,
   0.007213045,
   0.007091501,
   0.01645903,
   0.03122941};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.1436654);
   Graph_Graph3030->SetMaximum(0.08581612);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.0375,-0.29,31.27788,0.3282418);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,30);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.29);
   h_1070__6->SetMaximum(0.29);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.07174616,
   0.07663029,
   0.07845765,
   0.06302004,
   0.1143164,
   0.09888364,
   0.1597132,
   0.1827584};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.0211392,
   0.01529871,
   0.01660371,
   0.01947205,
   0.02559875,
   0.02438531,
   0.04050302,
   0.07236465};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.0211392,
   0.01529871,
   0.01660371,
   0.01947205,
   0.02559875,
   0.02438531,
   0.04050302,
   0.07236465};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(0.02239048);
   Graph_Graph3031->SetMaximum(0.2762805);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.07174616,
   0.07663029,
   0.07845765,
   0.06302004,
   0.1143164,
   0.09888364,
   0.1597132,
   0.1827584};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.01595474,
   0.01111591,
   0.01100541,
   0.01266471,
   0.01742868,
   0.0170391,
   0.03460531,
   0.06414621};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.01595474,
   0.01111591,
   0.01100541,
   0.01266471,
   0.01742868,
   0.0170391,
   0.03460531,
   0.06414621};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(0.0307004);
   Graph_Graph3032->SetMaximum(0.2665595);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   0.06358605,
   0.0857923,
   0.04867237,
   0.0230823,
   0.0018012,
   0.005067984,
   -0.0728477,
   -0.1545516};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.02140267,
   0.01647743,
   0.01638851,
   0.01729539,
   0.01666446,
   0.01414018,
   0.02796113,
   0.04672214};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.02140267,
   0.01647743,
   0.01638851,
   0.01729539,
   0.01666446,
   0.01414018,
   0.02796113,
   0.04672214};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.2316281);
   Graph_Graph3033->SetMaximum(0.1326241);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   0.06358605,
   0.0857923,
   0.04867237,
   0.0230823,
   0.0018012,
   0.005067984,
   -0.0728477,
   -0.1545516};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.01641663,
   0.01271516,
   0.01366259,
   0.01428795,
   0.01436744,
   0.01192015,
   0.02220086,
   0.03667109};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.01641663,
   0.01271516,
   0.01366259,
   0.01428795,
   0.01436744,
   0.01192015,
   0.02220086,
   0.03667109};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.2201957);
   Graph_Graph3034->SetMaximum(0.1274805);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   0.04030437,
   0.02652148,
   -0.04727912,
   -0.05753789,
   -0.1012428,
   -0.0765827,
   -0.06048504,
   0.1757239};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.02014736,
   0.01338946,
   0.01534082,
   0.01880089,
   0.02353803,
   0.02309939,
   0.04002481,
   0.0813172};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.02014736,
   0.01338946,
   0.01534082,
   0.01880089,
   0.02353803,
   0.02309939,
   0.04002481,
   0.0813172};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.1629631);
   Graph_Graph3035->SetMaximum(0.2952233);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   0.04030437,
   0.02652148,
   -0.04727912,
   -0.05753789,
   -0.1012428,
   -0.0765827,
   -0.06048504,
   0.1757239};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.01585441,
   0.01143695,
   0.01155079,
   0.01343638,
   0.01701518,
   0.01712129,
   0.03484812,
   0.06926718};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.01585441,
   0.01143695,
   0.01155079,
   0.01343638,
   0.01701518,
   0.01712129,
   0.03484812,
   0.06926718};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.1545829);
   Graph_Graph3036->SetMaximum(0.281316);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig13.C <==
void y2s_hx_cs_gj_2_0y4_5()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 16:02:25 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-4.566346,-0.4530769,29.9625,0.31);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,30);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.31);
   h_1020__1->SetMaximum(0.31);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   0.000699639,
   0.009264873,
   0.007651249,
   -0.02180608,
   -0.05088492,
   -0.02472155,
   -0.03581287,
   0.05960471};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.01251742,
   0.01018365,
   0.01363863,
   0.0213362,
   0.03006762,
   0.02930759,
   0.05369402,
   0.07645964};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.01251742,
   0.01018365,
   0.01363863,
   0.0213362,
   0.03006762,
   0.02930759,
   0.05369402,
   0.07645964};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.112064);
   Graph_Graph3001->SetMaximum(0.1586215);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   0.000699639,
   0.009264873,
   0.007651249,
   -0.02180608,
   -0.05088492,
   -0.02472155,
   -0.03581287,
   0.05960471};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.01196995,
   0.00948004,
   0.0123497,
   0.01858908,
   0.02624445,
   0.02435537,
   0.04154658,
   0.05922358};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.01196995,
   0.00948004,
   0.0123497,
   0.01858908,
   0.02624445,
   0.02435537,
   0.04154658,
   0.05922358};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.09697822);
   Graph_Graph3002->SetMaximum(0.1384471);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   0.000496476,
   0.01095119,
   0.02369191,
   0.03179345,
   0.03182494,
   0.03903359,
   0.05278797,
   0.1394006};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.01250983,
   0.009147663,
   0.01015113,
   0.01258229,
   0.01743343,
   0.02034592,
   0.06102822,
   0.133016};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.01250983,
   0.009147663,
   0.01015113,
   0.01258229,
   0.01743343,
   0.02034592,
   0.06102822,
   0.133016};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.04045635);
   Graph_Graph3003->SetMaximum(0.3008596);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   0.000496476,
   0.01095119,
   0.02369191,
   0.03179345,
   0.03182494,
   0.03903359,
   0.05278797,
   0.1394006};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.01183071,
   0.008729498,
   0.009468622,
   0.01190903,
   0.01616025,
   0.01834378,
   0.04352837,
   0.07853364};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.01183071,
   0.008729498,
   0.009468622,
   0.01190903,
   0.01616025,
   0.01834378,
   0.04352837,
   0.07853364};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.03426108);
   Graph_Graph3004->SetMaximum(0.2408611);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   0.004053515,
   0.02735125,
   0.03853344,
   0.02626361,
   0.03760862,
   0.03722057,
   0.0226493,
   0.1268631};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.01261561,
   0.01001311,
   0.01295335,
   0.01759303,
   0.0222599,
   0.02256418,
   0.04180772,
   0.07264989};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.01261561,
   0.01001311,
   0.01295335,
   0.01759303,
   0.0222599,
   0.02256418,
   0.04180772,
   0.07264989};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.04102557);
   Graph_Graph3005->SetMaximum(0.2213802);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   0.004053515,
   0.02735125,
   0.03853344,
   0.02626361,
   0.03760862,
   0.03722057,
   0.0226493,
   0.1268631};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.01195117,
   0.009258904,
   0.01117984,
   0.01541937,
   0.01987241,
   0.01938276,
   0.03597537,
   0.05637871};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.01195117,
   0.009258904,
   0.01117984,
   0.01541937,
   0.01987241,
   0.01938276,
   0.03597537,
   0.05637871};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.03298286);
   Graph_Graph3006->SetMaximum(0.2028986);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-4.566346,-0.31,29.9625,0.31);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,30);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.31);
   h_1030__2->SetMaximum(0.31);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   0.007329097,
   0.01606174,
   0.063912,
   0.1313704,
   0.1138962,
   0.03563929,
   0.0430052,
   0.002370639};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.01941577,
   0.01863259,
   0.02247252,
   0.02768731,
   0.02664349,
   0.02316967,
   0.05780964,
   0.1218556};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.01941577,
   0.01863259,
   0.02247252,
   0.02768731,
   0.02664349,
   0.02316967,
   0.05780964,
   0.1218556};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.1473393);
   Graph_Graph3007->SetMaximum(0.186912);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   0.007329097,
   0.01606174,
   0.063912,
   0.1313704,
   0.1138962,
   0.03563929,
   0.0430052,
   0.002370639};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.01814894,
   0.01646727,
   0.02056034,
   0.02428531,
   0.02450032,
   0.0212341,
   0.0497615,
   0.09088346};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.01814894,
   0.01646727,
   0.02056034,
   0.02428531,
   0.02450032,
   0.0212341,
   0.0497615,
   0.09088346};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.1129297);
   Graph_Graph3008->SetMaximum(0.1800725);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   0.0114317,
   0.03487308,
   0.03997808,
   0.04729447,
   0.08512478,
   0.06279209,
   0.06232341,
   0.09418858};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.01813241,
   0.01455138,
   0.01724873,
   0.02281306,
   0.03133764,
   0.03148865,
   0.05652716,
   0.09688597};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.01813241,
   0.01455138,
   0.01724873,
   0.02281306,
   0.03133764,
   0.03148865,
   0.05652716,
   0.09688597};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.02647824);
   Graph_Graph3009->SetMaximum(0.2108521);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   0.0114317,
   0.03487308,
   0.03997808,
   0.04729447,
   0.08512478,
   0.06279209,
   0.06232341,
   0.09418858};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.017389,
   0.01365252,
   0.01617849,
   0.02159974,
   0.02980119,
   0.02926801,
   0.04968475,
   0.07759861};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.017389,
   0.01365252,
   0.01617849,
   0.02159974,
   0.02980119,
   0.02926801,
   0.04968475,
   0.07759861};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.02373174);
   Graph_Graph3010->SetMaximum(0.1895616);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   0.01337805,
   0.04037368,
   -0.004402161,
   -0.07662627,
   -0.07682682,
   -0.05970823,
   -0.1109167,
   -0.137538};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.01938351,
   0.01764458,
   0.02093963,
   0.022984,
   0.0229295,
   0.0210946,
   0.05072098,
   0.09998811};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.01938351,
   0.01764458,
   0.02093963,
   0.022984,
   0.0229295,
   0.0210946,
   0.05072098,
   0.09998811};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.2670805);
   Graph_Graph3011->SetMaximum(0.08757269);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   0.01337805,
   0.04037368,
   -0.004402161,
   -0.07662627,
   -0.07682682,
   -0.05970823,
   -0.1109167,
   -0.137538};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.01821133,
   0.01537293,
   0.01821885,
   0.02126969,
   0.02162179,
   0.01977084,
   0.04229184,
   0.07692936};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.01821133,
   0.01537293,
   0.01821885,
   0.02126969,
   0.02162179,
   0.01977084,
   0.04229184,
   0.07692936};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.2414887);
   Graph_Graph3012->SetMaximum(0.082768);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-4.566346,-0.55,29.9625,0.6225275);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,30);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.55);
   h_1040__3->SetMaximum(0.55);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   -0.1595078,
   -0.04524498,
   -0.06907592,
   -0.04953311,
   0.08871191,
   0.1392265,
   0.1546547,
   0.2669752};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.06500956,
   0.04424326,
   0.03896649,
   0.04279812,
   0.05791929,
   0.06289866,
   0.1183851,
   0.2219226};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.06500956,
   0.04424326,
   0.03896649,
   0.04279812,
   0.05791929,
   0.06289866,
   0.1183851,
   0.2219226};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.2958588);
   Graph_Graph3013->SetMaximum(0.5602393);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   -0.1595078,
   -0.04524498,
   -0.06907592,
   -0.04953311,
   0.08871191,
   0.1392265,
   0.1546547,
   0.2669752};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.05171411,
   0.03660654,
   0.03403229,
   0.03737073,
   0.05049097,
   0.04878186,
   0.08800121,
   0.1640578};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.05171411,
   0.03660654,
   0.03403229,
   0.03737073,
   0.05049097,
   0.04878186,
   0.08800121,
   0.1640578};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.2754474);
   Graph_Graph3014->SetMaximum(0.4952586);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   -0.1653139,
   -0.05053551,
   -0.1063623,
   -0.1926551,
   -0.1526974,
   -0.05723733,
   -0.1099176,
   -0.001321502};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.06606953,
   0.04896802,
   0.04644763,
   0.04545792,
   0.04351297,
   0.0377583,
   0.07823104,
   0.1884635};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.06606953,
   0.04896802,
   0.04644763,
   0.04545792,
   0.04351297,
   0.0377583,
   0.07823104,
   0.1884635};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.2806386);
   Graph_Graph3015->SetMaximum(0.2296675);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   -0.1653139,
   -0.05053551,
   -0.1063623,
   -0.1926551,
   -0.1526974,
   -0.05723733,
   -0.1099176,
   -0.001321502};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.05299523,
   0.04095859,
   0.04181654,
   0.04248814,
   0.04065779,
   0.03299836,
   0.05568218,
   0.1071542};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.05299523,
   0.04095859,
   0.04181654,
   0.04248814,
   0.04065779,
   0.03299836,
   0.05568218,
   0.1071542};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.2692409);
   Graph_Graph3016->SetMaximum(0.1399303);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.1759621,
   -0.103913,
   -0.1471539,
   -0.1696765,
   -0.170349,
   -0.05121857,
   -0.0131248,
   0.05131948};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.06339962,
   0.04347696,
   0.04132839,
   0.04693736,
   0.05784892,
   0.06074013,
   0.1149193,
   0.2646954};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.06339962,
   0.04347696,
   0.04132839,
   0.04693736,
   0.05784892,
   0.06074013,
   0.1149193,
   0.2646954};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.2948994);
   Graph_Graph3017->SetMaximum(0.3715526);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.1759621,
   -0.103913,
   -0.1471539,
   -0.1696765,
   -0.170349,
   -0.05121857,
   -0.0131248,
   0.05131948};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.05146638,
   0.03722837,
   0.03655822,
   0.04045567,
   0.04838866,
   0.04824719,
   0.09090304,
   0.1560421};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.05146638,
   0.03722837,
   0.03655822,
   0.04045567,
   0.04838866,
   0.04824719,
   0.09090304,
   0.1560421};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.2709075);
   Graph_Graph3018->SetMaximum(0.2508406);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.0375,-0.4530769,31.27788,0.31);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,30);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.31);
   h_1050__4->SetMaximum(0.31);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   0.001839985,
   -0.0009890711,
   -0.01202256,
   -0.03413371,
   -0.007527397,
   -0.04428339,
   -0.03639374,
   0.0132248};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.008770052,
   0.007143584,
   0.009942974,
   0.01464006,
   0.01966319,
   0.02114265,
   0.03827095,
   0.04601801};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.008770052,
   0.007143584,
   0.009942974,
   0.01464006,
   0.01966319,
   0.02114265,
   0.03827095,
   0.04601801};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.08805544);
   Graph_Graph3019->SetMaximum(0.07263357);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   0.001839985,
   -0.0009890711,
   -0.01202256,
   -0.03413371,
   -0.007527397,
   -0.04428339,
   -0.03639374,
   0.0132248};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.008363175,
   0.006470667,
   0.008465967,
   0.01267758,
   0.01684689,
   0.01655967,
   0.02710367,
   0.03695049};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.008363175,
   0.006470667,
   0.008465967,
   0.01267758,
   0.01684689,
   0.01655967,
   0.02710367,
   0.03695049};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.07486468);
   Graph_Graph3020->SetMaximum(0.06154256);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.000466968,
   -0.005657553,
   0.01596912,
   0.03278345,
   0.03880926,
   0.05204688,
   0.0323094,
   0.04511095};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.008838728,
   0.006343281,
   0.007256897,
   0.009114474,
   0.01217962,
   0.01438353,
   0.04050009,
   0.1052182};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.008838728,
   0.006343281,
   0.007256897,
   0.009114474,
   0.01217962,
   0.01438353,
   0.04050009,
   0.1052182};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.08115085);
   Graph_Graph3021->SetMaximum(0.1713728);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.000466968,
   -0.005657553,
   0.01596912,
   0.03278345,
   0.03880926,
   0.05204688,
   0.0323094,
   0.04511095};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.008284909,
   0.005979537,
   0.00643006,
   0.008005565,
   0.01084323,
   0.01188845,
   0.02863491,
   0.05204579};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.008284909,
   0.005979537,
   0.00643006,
   0.008005565,
   0.01084323,
   0.01188845,
   0.02863491,
   0.05204579};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.02251647);
   Graph_Graph3022->SetMaximum(0.1080361);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   0.003772303,
   0.01624616,
   0.04881616,
   0.05606921,
   0.03136605,
   0.06014013,
   0.010154,
   0.004344299};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.008772881,
   0.007303309,
   0.009598339,
   0.01258098,
   0.01628385,
   0.01600822,
   0.02913924,
   0.0506842};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.008772881,
   0.007303309,
   0.009598339,
   0.01258098,
   0.01628385,
   0.01600822,
   0.02913924,
   0.0506842};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.05858873);
   Graph_Graph3023->SetMaximum(0.08839717);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   0.003772303,
   0.01624616,
   0.04881616,
   0.05606921,
   0.03136605,
   0.06014013,
   0.010154,
   0.004344299};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.008375308,
   0.006329231,
   0.007491542,
   0.01004384,
   0.01348657,
   0.01242074,
   0.0234769,
   0.03730046};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.008375308,
   0.006329231,
   0.007491542,
   0.01004384,
   0.01348657,
   0.01242074,
   0.0234769,
   0.03730046};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.04350787);
   Graph_Graph3024->SetMaximum(0.08311258);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.0375,-0.31,31.27788,0.31);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,30);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.31);
   h_1060__5->SetMaximum(0.31);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   -0.02346178,
   -0.02347955,
   0.06962209,
   0.1250112,
   0.07994292,
   0.0480311,
   0.03354483,
   0.05957374};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.01410543,
   0.01333574,
   0.01611499,
   0.01849329,
   0.01786484,
   0.01641747,
   0.04017743,
   0.07169668};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.01410543,
   0.01333574,
   0.01611499,
   0.01849329,
   0.01786484,
   0.01641747,
   0.04017743,
   0.07169668};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.05567437);
   Graph_Graph3025->SetMaximum(0.1616116);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   -0.02346178,
   -0.02347955,
   0.06962209,
   0.1250112,
   0.07994292,
   0.0480311,
   0.03354483,
   0.05957374};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.0130296,
   0.01129463,
   0.014145,
   0.01664214,
   0.01603557,
   0.01421602,
   0.03198968,
   0.05418815};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.0130296,
   0.01129463,
   0.014145,
   0.01664214,
   0.01603557,
   0.01421602,
   0.03198968,
   0.05418815};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.05430585);
   Graph_Graph3026->SetMaximum(0.1594678);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.004980363,
   0.03300013,
   0.07999709,
   0.09473976,
   0.03663112,
   0.1045824,
   0.05025445,
   -0.0123864};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.01315929,
   0.01079746,
   0.01275218,
   0.01634219,
   0.0221013,
   0.02177548,
   0.03682226,
   0.06476896};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.01315929,
   0.01079746,
   0.01275218,
   0.01634219,
   0.0221013,
   0.02177548,
   0.03682226,
   0.06476896};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.09750668);
   Graph_Graph3027->SetMaximum(0.1467092);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.004980363,
   0.03300013,
   0.07999709,
   0.09473976,
   0.03663112,
   0.1045824,
   0.05025445,
   -0.0123864};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.0124065,
   0.009471121,
   0.01092208,
   0.01443939,
   0.02000774,
   0.0193609,
   0.03258585,
   0.04916873};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.0124065,
   0.009471121,
   0.01092208,
   0.01443939,
   0.02000774,
   0.0193609,
   0.03258585,
   0.04916873};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.08010497);
   Graph_Graph3028->SetMaximum(0.1424931);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   0.03089946,
   0.07880504,
   0.03355301,
   -0.03658149,
   -0.05831211,
   -0.07921302,
   -0.07912017,
   -0.04175288};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.01467352,
   0.01398333,
   0.01545593,
   0.01580287,
   0.01620385,
   0.01493967,
   0.0329149,
   0.06550076};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.01467352,
   0.01398333,
   0.01545593,
   0.01580287,
   0.01620385,
   0.01493967,
   0.0329149,
   0.06550076};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.1325174);
   Graph_Graph3029->SetMaximum(0.1132707);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   0.03089946,
   0.07880504,
   0.03355301,
   -0.03658149,
   -0.05831211,
   -0.07921302,
   -0.07912017,
   -0.04175288};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.01282433,
   0.01058903,
   0.01224962,
   0.01398052,
   0.01495173,
   0.0126384,
   0.02727412,
   0.04821803};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.01282433,
   0.01058903,
   0.01224962,
   0.01398052,
   0.01495173,
   0.0126384,
   0.02727412,
   0.04821803};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.1259731);
   Graph_Graph3030->SetMaximum(0.1089729);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.0375,-0.55,31.27788,0.6225275);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,30);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.55);
   h_1070__6->SetMaximum(0.55);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.04867785,
   0.05808337,
   0.009713685,
   0.04408607,
   0.03883323,
   0.223579,
   0.1185894,
   0.04258193};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.04884213,
   0.03464617,
   0.02979384,
   0.03264359,
   0.04040259,
   0.04873961,
   0.08414949,
   0.1494077};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.04884213,
   0.03464617,
   0.02979384,
   0.03264359,
   0.04040259,
   0.04873961,
   0.08414949,
   0.1494077};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.1447402);
   Graph_Graph3031->SetMaximum(0.3102331);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.04867785,
   0.05808337,
   0.009713685,
   0.04408607,
   0.03883323,
   0.223579,
   0.1185894,
   0.04258193};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.03762566,
   0.02542011,
   0.02406051,
   0.02618974,
   0.0321501,
   0.0339693,
   0.05567953,
   0.0916748};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.03762566,
   0.02542011,
   0.02406051,
   0.02618974,
   0.0321501,
   0.0339693,
   0.05567953,
   0.0916748};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.07975698);
   Graph_Graph3032->SetMaximum(0.2882125);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   0.0512574,
   0.08047831,
   -0.06779759,
   -0.1446567,
   -0.09645367,
   -0.0759009,
   -0.08969318,
   -0.05672934};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.04907075,
   0.03753746,
   0.03559917,
   0.03251488,
   0.03077219,
   0.02472872,
   0.05391055,
   0.1280128};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.04907075,
   0.03753746,
   0.03559917,
   0.03251488,
   0.03077219,
   0.02472872,
   0.05391055,
   0.1280128};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.2150179);
   Graph_Graph3033->SetMaximum(0.1482916);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   0.0512574,
   0.08047831,
   -0.06779759,
   -0.1446567,
   -0.09645367,
   -0.0759009,
   -0.08969318,
   -0.05672934};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.03879339,
   0.02875395,
   0.02887493,
   0.02911919,
   0.02810333,
   0.02117233,
   0.03710886,
   0.06381702};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.03879339,
   0.02875395,
   0.02887493,
   0.02911919,
   0.02810333,
   0.02117233,
   0.03710886,
   0.06381702};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.2020767);
   Graph_Graph3034->SetMaximum(0.1375331);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   0.03054687,
   0.01054149,
   -0.1682598,
   -0.2104549,
   -0.07191762,
   -0.1007825,
   -0.0250833,
   0.06785323};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.04786969,
   0.03374255,
   0.0282881,
   0.03114301,
   0.04152028,
   0.04195851,
   0.08168077,
   0.1823281};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.04786969,
   0.03374255,
   0.0282881,
   0.03114301,
   0.04152028,
   0.04195851,
   0.08168077,
   0.1823281};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.2907758);
   Graph_Graph3035->SetMaximum(0.2993592);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   0.03054687,
   0.01054149,
   -0.1682598,
   -0.2104549,
   -0.07191762,
   -0.1007825,
   -0.0250833,
   0.06785323};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.03767399,
   0.02591684,
   0.024245,
   0.02597182,
   0.03397036,
   0.03106267,
   0.05922585,
   0.1041971};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.03767399,
   0.02591684,
   0.024245,
   0.02597182,
   0.03397036,
   0.03106267,
   0.05922585,
   0.1041971};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.2772744);
   Graph_Graph3036->SetMaximum(0.212898);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig14.C <==
void y3s_hx_cs_gj_2_0y4_5()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:56:23 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-4.566346,-0.6576923,29.9625,0.45);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,30);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.45);
   h_1020__1->SetMaximum(0.45);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   -0.02612121,
   0.04317855,
   0.04018296,
   0.04920395,
   0.00137828,
   -0.01027907,
   0.125222,
   0.01663023};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.02058031,
   0.01575792,
   0.02100424,
   0.02955974,
   0.04129321,
   0.0416592,
   0.06223327,
   0.101085};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.02058031,
   0.01575792,
   0.02100424,
   0.02955974,
   0.04129321,
   0.0416592,
   0.06223327,
   0.101085};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.1116457);
   Graph_Graph3001->SetMaximum(0.2146462);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   -0.02612121,
   0.04317855,
   0.04018296,
   0.04920395,
   0.00137828,
   -0.01027907,
   0.125222,
   0.01663023};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.01979384,
   0.01485951,
   0.01831822,
   0.02517858,
   0.03523637,
   0.03250627,
   0.04807207,
   0.07365646};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.01979384,
   0.01485951,
   0.01831822,
   0.02517858,
   0.03523637,
   0.03250627,
   0.04807207,
   0.07365646};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.08005825);
   Graph_Graph3002->SetMaximum(0.1963261);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   -0.02572666,
   0.04010177,
   0.04367691,
   0.07370435,
   0.05129959,
   0.09132287,
   0.2040917,
   0.2391658};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.02000983,
   0.01447399,
   0.01623505,
   0.0192641,
   0.02561952,
   0.02569795,
   0.06314586,
   0.1256427};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.02000983,
   0.01447399,
   0.01623505,
   0.0192641,
   0.02561952,
   0.02569795,
   0.06314586,
   0.1256427};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.08679099);
   Graph_Graph3003->SetMaximum(0.405863);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   -0.02572666,
   0.04010177,
   0.04367691,
   0.07370435,
   0.05129959,
   0.09132287,
   0.2040917,
   0.2391658};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.01959391,
   0.01396774,
   0.01464818,
   0.01715717,
   0.0223273,
   0.02239918,
   0.04769891,
   0.08290209};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.01959391,
   0.01396774,
   0.01464818,
   0.01715717,
   0.0223273,
   0.02239918,
   0.04769891,
   0.08290209};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.08205941);
   Graph_Graph3004->SetMaximum(0.3588067);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   -0.01754018,
   0.05460409,
   0.08041164,
   0.08295805,
   0.05206142,
   0.06416798,
   0.1114776,
   0.09321027};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.02022703,
   0.01588606,
   0.01992746,
   0.02576756,
   0.0322636,
   0.02841035,
   0.05356107,
   0.09111024};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.02022703,
   0.01588606,
   0.01992746,
   0.02576756,
   0.0322636,
   0.02841035,
   0.05356107,
   0.09111024};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.05997598);
   Graph_Graph3005->SetMaximum(0.2065293);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   -0.01754018,
   0.05460409,
   0.08041164,
   0.08295805,
   0.05206142,
   0.06416798,
   0.1114776,
   0.09321027};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.01973162,
   0.01469338,
   0.01663548,
   0.02149893,
   0.02811154,
   0.02503701,
   0.04557561,
   0.06869978};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.01973162,
   0.01469338,
   0.01663548,
   0.02149893,
   0.02811154,
   0.02503701,
   0.04557561,
   0.06869978};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.05718999);
   Graph_Graph3006->SetMaximum(0.1818282);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-4.566346,-0.45,29.9625,0.45);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,30);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.45);
   h_1030__2->SetMaximum(0.45);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   0.0116702,
   0.02211343,
   0.02689548,
   0.09821916,
   0.1201377,
   0.1261314,
   0.1384611,
   0.1486439};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.03108908,
   0.02881019,
   0.03578428,
   0.03913667,
   0.03821055,
   0.03036362,
   0.06726607,
   0.1521822};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.03108908,
   0.02881019,
   0.03578428,
   0.03913667,
   0.03821055,
   0.03036362,
   0.06726607,
   0.1521822};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.05144338);
   Graph_Graph3007->SetMaximum(0.3328506);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   0.0116702,
   0.02211343,
   0.02689548,
   0.09821916,
   0.1201377,
   0.1261314,
   0.1384611,
   0.1486439};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.02969401,
   0.02565141,
   0.03187628,
   0.03517259,
   0.03529874,
   0.02776416,
   0.05803211,
   0.1129027};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.02969401,
   0.02565141,
   0.03187628,
   0.03517259,
   0.03529874,
   0.02776416,
   0.05803211,
   0.1129027};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.04598085);
   Graph_Graph3008->SetMaximum(0.2895036);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   0.03801481,
   0.02309005,
   0.05269421,
   0.03168819,
   0.04786232,
   0.07302673,
   -0.01770971,
   0.08284086};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.02957114,
   0.0223289,
   0.02572076,
   0.03218847,
   0.04344706,
   0.03991613,
   0.06959741,
   0.09473935};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.02957114,
   0.0223289,
   0.02572076,
   0.03218847,
   0.04344706,
   0.03991613,
   0.06959741,
   0.09473935};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.1137959);
   Graph_Graph3009->SetMaximum(0.2040689);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   0.03801481,
   0.02309005,
   0.05269421,
   0.03168819,
   0.04786232,
   0.07302673,
   -0.01770971,
   0.08284086};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.02878712,
   0.02151025,
   0.02467616,
   0.03100181,
   0.04168661,
   0.03793463,
   0.06217591,
   0.08156592};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.02878712,
   0.02151025,
   0.02467616,
   0.03100181,
   0.04168661,
   0.03793463,
   0.06217591,
   0.08156592};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.1043149);
   Graph_Graph3010->SetMaximum(0.188836);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   0.06518389,
   0.03417134,
   0.06814693,
   -0.03759194,
   -0.07375576,
   -0.127945,
   -0.1221332,
   -0.2744871};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.03216816,
   0.02792112,
   0.03250355,
   0.03428801,
   0.0333905,
   0.02752763,
   0.0645396,
   0.1309706};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.03216816,
   0.02792112,
   0.03250355,
   0.03428801,
   0.0333905,
   0.02752763,
   0.0645396,
   0.1309706};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.4560684);
   Graph_Graph3011->SetMaximum(0.1512613);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   0.06518389,
   0.03417134,
   0.06814693,
   -0.03759194,
   -0.07375576,
   -0.127945,
   -0.1221332,
   -0.2744871};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.02994978,
   0.02405366,
   0.02803385,
   0.03092242,
   0.0320017,
   0.02570066,
   0.05547019,
   0.09648903};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.02994978,
   0.02405366,
   0.02803385,
   0.03092242,
   0.0320017,
   0.02570066,
   0.05547019,
   0.09648903};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.4176918);
   Graph_Graph3012->SetMaximum(0.1428965);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-4.566346,-0.95,29.9625,1.075275);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,30);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.95);
   h_1040__3->SetMaximum(0.95);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   -0.05420781,
   -0.1408127,
   -0.003987228,
   -0.055757,
   -0.007648157,
   0.1755239,
   0.2269765,
   0.5701619};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.1111259,
   0.07299205,
   0.06565519,
   0.0589804,
   0.07711444,
   0.09200058,
   0.1556379,
   0.3200854};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.1111259,
   0.07299205,
   0.06565519,
   0.0589804,
   0.07711444,
   0.09200058,
   0.1556379,
   0.3200854};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.3242099);
   Graph_Graph3013->SetMaximum(1.000652);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   -0.05420781,
   -0.1408127,
   -0.003987228,
   -0.055757,
   -0.007648157,
   0.1755239,
   0.2269765,
   0.5701619};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.08688384,
   0.05692092,
   0.05419365,
   0.05267535,
   0.06661411,
   0.06655628,
   0.1122772,
   0.2205387};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.08688384,
   0.05692092,
   0.05419365,
   0.05267535,
   0.06661411,
   0.06655628,
   0.1122772,
   0.2205387};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.296577);
   Graph_Graph3014->SetMaximum(0.889544);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   -0.03874553,
   -0.09736282,
   0.02821523,
   -0.1011382,
   -0.147723,
   -0.146986,
   -0.06181927,
   -0.2258395};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.1125024,
   0.08242595,
   0.08095903,
   0.07036334,
   0.06497056,
   0.04589705,
   0.09617863,
   0.1662849};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.1125024,
   0.08242595,
   0.08095903,
   0.07036334,
   0.06497056,
   0.04589705,
   0.09617863,
   0.1662849};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.4422543);
   Graph_Graph3015->SetMaximum(0.1593041);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   -0.03874553,
   -0.09736282,
   0.02821523,
   -0.1011382,
   -0.147723,
   -0.146986,
   -0.06181927,
   -0.2258395};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.08895602,
   0.06407639,
   0.06854414,
   0.06448742,
   0.06069884,
   0.04157916,
   0.06797541,
   0.09876794};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.08895602,
   0.06407639,
   0.06854414,
   0.06448742,
   0.06069884,
   0.04157916,
   0.06797541,
   0.09876794};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.3667441);
   Graph_Graph3016->SetMaximum(0.138896);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.05379337,
   -0.1229888,
   -0.0746488,
   -0.1154781,
   -0.1476042,
   -0.06552523,
   0.2805054,
   0.3130735};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.1094822,
   0.0722584,
   0.06520671,
   0.06393722,
   0.07601117,
   0.07357621,
   0.1675308,
   0.3132796};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.1094822,
   0.0722584,
   0.06520671,
   0.06393722,
   0.07601117,
   0.07357621,
   0.1675308,
   0.3132796};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.3086122);
   Graph_Graph3017->SetMaximum(0.7113499);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.05379337,
   -0.1229888,
   -0.0746488,
   -0.1154781,
   -0.1476042,
   -0.06552523,
   0.2805054,
   0.3130735};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.08617114,
   0.05894368,
   0.05738896,
   0.05878213,
   0.06907152,
   0.06382726,
   0.1278822,
   0.2115167};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.08617114,
   0.05894368,
   0.05738896,
   0.05878213,
   0.06907152,
   0.06382726,
   0.1278822,
   0.2115167};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.2908023);
   Graph_Graph3018->SetMaximum(0.5987168);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.0375,-0.6576923,31.27788,0.45);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,30);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.45);
   h_1050__4->SetMaximum(0.45);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   -0.0164789,
   0.02553333,
   0.03589992,
   -0.01878167,
   0.01722406,
   -0.04932456,
   -0.1108795,
   0.00434375};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.01401376,
   0.01150969,
   0.01620071,
   0.02308365,
   0.02743877,
   0.02676372,
   0.04750686,
   0.06109435};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.01401376,
   0.01150969,
   0.01620071,
   0.02308365,
   0.02743877,
   0.02676372,
   0.04750686,
   0.06109435};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.1807689);
   Graph_Graph3019->SetMaximum(0.08782055);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   -0.0164789,
   0.02553333,
   0.03589992,
   -0.01878167,
   0.01722406,
   -0.04932456,
   -0.1108795,
   0.00434375};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.01367396,
   0.01031173,
   0.01253424,
   0.01801361,
   0.02351466,
   0.02176307,
   0.03661138,
   0.04597908};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.01367396,
   0.01031173,
   0.01253424,
   0.01801361,
   0.02351466,
   0.02176307,
   0.03661138,
   0.04597908};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.1672723);
   Graph_Graph3020->SetMaximum(0.07010421);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.01934675,
   0.01640933,
   0.05141223,
   0.05898887,
   0.08569644,
   0.06337211,
   0.0476626,
   0.04640348};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.01397615,
   0.01048459,
   0.0118783,
   0.01452229,
   0.01793444,
   0.01991426,
   0.04489477,
   0.130103};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.01397615,
   0.01048459,
   0.0118783,
   0.01452229,
   0.01793444,
   0.01991426,
   0.04489477,
   0.130103};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.1097201);
   Graph_Graph3021->SetMaximum(0.2025271);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.01934675,
   0.01640933,
   0.05141223,
   0.05898887,
   0.08569644,
   0.06337211,
   0.0476626,
   0.04640348};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.01356519,
   0.009688177,
   0.009855731,
   0.01138998,
   0.01481417,
   0.01495941,
   0.03352579,
   0.0637109};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.01356519,
   0.009688177,
   0.009855731,
   0.01138998,
   0.01481417,
   0.01495941,
   0.03352579,
   0.0637109};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.04721457);
   Graph_Graph3022->SetMaximum(0.124417);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   -0.01519328,
   0.0378044,
   0.09300586,
   0.07184041,
   0.07737079,
   0.05525129,
   0.03029861,
   -0.01112743};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.01416717,
   0.01173383,
   0.01521218,
   0.01964046,
   0.02313419,
   0.02069383,
   0.03640534,
   0.06490508};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.01416717,
   0.01173383,
   0.01521218,
   0.01964046,
   0.02313419,
   0.02069383,
   0.03640534,
   0.06490508};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.09445757);
   Graph_Graph3023->SetMaximum(0.1266431);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   -0.01519328,
   0.0378044,
   0.09300586,
   0.07184041,
   0.07737079,
   0.05525129,
   0.03029861,
   -0.01112743};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.01372838,
   0.01017262,
   0.01107326,
   0.01420359,
   0.01826797,
   0.01639993,
   0.0291938,
   0.04725968};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.01372838,
   0.01017262,
   0.01107326,
   0.01420359,
   0.01826797,
   0.01639993,
   0.0291938,
   0.04725968};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.07463373);
   Graph_Graph3024->SetMaximum(0.1203257);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.0375,-0.45,31.27788,0.45);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,30);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.45);
   h_1060__5->SetMaximum(0.45);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   -0.009831429,
   -0.02240579,
   0.05650004,
   0.2054429,
   0.1540962,
   0.1141207,
   0.0418488,
   0.08669548};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.02258387,
   0.02211228,
   0.02768815,
   0.02919237,
   0.02652427,
   0.02163895,
   0.05085808,
   0.08917257};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.02258387,
   0.02211228,
   0.02768815,
   0.02919237,
   0.02652427,
   0.02163895,
   0.05085808,
   0.08917257};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.07243341);
   Graph_Graph3025->SetMaximum(0.2625506);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   -0.009831429,
   -0.02240579,
   0.05650004,
   0.2054429,
   0.1540962,
   0.1141207,
   0.0418488,
   0.08669548};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.02083291,
   0.01793036,
   0.02189082,
   0.02535104,
   0.02407142,
   0.01830253,
   0.04169523,
   0.06585857};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.02083291,
   0.01793036,
   0.02189082,
   0.02535104,
   0.02407142,
   0.01830253,
   0.04169523,
   0.06585857};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.06744915);
   Graph_Graph3026->SetMaximum(0.2579069);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.007355555,
   0.02486482,
   0.07922087,
   0.09076694,
   0.05873959,
   0.1007746,
   0.1398252,
   -0.02110757};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.0209819,
   0.01643095,
   0.01808044,
   0.02133875,
   0.02904539,
   0.0273387,
   0.04915185,
   0.07152955};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.0209819,
   0.01643095,
   0.01808044,
   0.02133875,
   0.02904539,
   0.0273387,
   0.04915185,
   0.07152955};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.1207985);
   Graph_Graph3027->SetMaximum(0.2171384);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.007355555,
   0.02486482,
   0.07922087,
   0.09076694,
   0.05873959,
   0.1007746,
   0.1398252,
   -0.02110757};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.02015041,
   0.01521234,
   0.01660116,
   0.02001396,
   0.02727004,
   0.02510246,
   0.04173876,
   0.05924917};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.02015041,
   0.01521234,
   0.01660116,
   0.02001396,
   0.02727004,
   0.02510246,
   0.04173876,
   0.05924917};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.1065488);
   Graph_Graph3028->SetMaximum(0.207756);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   0.02747915,
   0.07566627,
   0.06478471,
   -0.08296961,
   -0.1042676,
   -0.1117385,
   -0.1557233,
   -0.03655747};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.02345027,
   0.02267996,
   0.02463664,
   0.02364811,
   0.02325426,
   0.01938957,
   0.03659134,
   0.08444946};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.02345027,
   0.02267996,
   0.02463664,
   0.02364811,
   0.02325426,
   0.01938957,
   0.03659134,
   0.08444946};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.2213807);
   Graph_Graph3029->SetMaximum(0.1274123);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   0.02747915,
   0.07566627,
   0.06478471,
   -0.08296961,
   -0.1042676,
   -0.1117385,
   -0.1557233,
   -0.03655747};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.02088334,
   0.01685524,
   0.01868108,
   0.02065148,
   0.02133699,
   0.01637201,
   0.03213522,
   0.05953375};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.02088334,
   0.01685524,
   0.01868108,
   0.02065148,
   0.02133699,
   0.01637201,
   0.03213522,
   0.05953375};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.2158965);
   Graph_Graph3030->SetMaximum(0.1205595);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.0375,-0.95,31.27788,1.075275);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,30);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.95);
   h_1070__6->SetMaximum(0.95);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   -0.1410811,
   -0.01354123,
   0.00771195,
   -0.07558516,
   0.03284398,
   0.197785,
   0.3065845,
   0.06000131};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.0866528,
   0.06281848,
   0.05278477,
   0.0453696,
   0.05355219,
   0.05958813,
   0.1096514,
   0.2028704};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.0866528,
   0.06281848,
   0.05278477,
   0.0453696,
   0.05355219,
   0.05958813,
   0.1096514,
   0.2028704};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.2921309);
   Graph_Graph3031->SetMaximum(0.4806328);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   -0.1410811,
   -0.01354123,
   0.00771195,
   -0.07558516,
   0.03284398,
   0.197785,
   0.3065845,
   0.06000131};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.05925206,
   0.04060022,
   0.03715689,
   0.03637165,
   0.04491217,
   0.04469747,
   0.08014162,
   0.113559};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.05925206,
   0.04060022,
   0.03715689,
   0.03637165,
   0.04491217,
   0.04469747,
   0.08014162,
   0.113559};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.2590391);
   Graph_Graph3032->SetMaximum(0.445432);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   -0.1193681,
   0.04398556,
   -0.009069919,
   -0.2697643,
   -0.1720419,
   -0.1496074,
   -0.1691022,
   -0.08588907};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.09061587,
   0.07060085,
   0.06414051,
   0.05019782,
   0.04313745,
   0.0302885,
   0.05762556,
   0.1536055};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.09061587,
   0.07060085,
   0.06414051,
   0.05019782,
   0.04313745,
   0.0302885,
   0.05762556,
   0.1536055};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.363417);
   Graph_Graph3033->SetMaximum(0.1580413);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   -0.1193681,
   0.04398556,
   -0.009069919,
   -0.2697643,
   -0.1720419,
   -0.1496074,
   -0.1691022,
   -0.08588907};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.06083613,
   0.04608713,
   0.04598928,
   0.0421077,
   0.0394747,
   0.02696508,
   0.04294013,
   0.07675304};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.06083613,
   0.04608713,
   0.04598928,
   0.0421077,
   0.0394747,
   0.02696508,
   0.04294013,
   0.07675304};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.3520665);
   Graph_Graph3034->SetMaximum(0.1302672);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   -0.1216486,
   -0.01691695,
   -0.1385999,
   -0.2909595,
   -0.1458691,
   -0.1291926,
   -0.1226877,
   0.06883442};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.08655641,
   0.06119246,
   0.04860853,
   0.04194579,
   0.05427833,
   0.04828307,
   0.1044152,
   0.235881};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.08655641,
   0.06119246,
   0.04860853,
   0.04194579,
   0.05427833,
   0.04828307,
   0.1044152,
   0.235881};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.3966673);
   Graph_Graph3035->SetMaximum(0.3684775);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   -0.1216486,
   -0.01691695,
   -0.1385999,
   -0.2909595,
   -0.1458691,
   -0.1291926,
   -0.1226877,
   0.06883442};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.05925741,
   0.0419349,
   0.03802687,
   0.0369737,
   0.04579438,
   0.04055568,
   0.07009195,
   0.1277285};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.05925741,
   0.0419349,
   0.03802687,
   0.0369737,
   0.04579438,
   0.04055568,
   0.07009195,
   0.1277285};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.3803828);
   Graph_Graph3036->SetMaximum(0.2490125);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig15.C <==
void yns_laminv_2_0y4_5()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 16:23:53 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-4.566346,-1.856154,29.9625,1.27);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,30);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-1.27);
   h_1020__1->SetMaximum(1.27);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   -0.1291967,
   -0.01178592,
   0.1214415,
   0.09660839,
   -0.003518165,
   0.1432146,
   0.6889089,
   0.6305386};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.1234394,
   0.1018762,
   0.1121345,
   0.1158974,
   0.1164066,
   0.1002705,
   0.2554752,
   0.4858356};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.1234394,
   0.1018762,
   0.1121345,
   0.1158974,
   0.1164066,
   0.1002705,
   0.2554752,
   0.4858356};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.3895371);
   Graph_Graph3001->SetMaximum(1.253275);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   -0.1291967,
   -0.01178592,
   0.1214415,
   0.09660839,
   -0.003518165,
   0.1432146,
   0.6889089,
   0.6305386};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.1016302,
   0.08026447,
   0.08916956,
   0.09739077,
   0.1023553,
   0.09085948,
   0.2175072,
   0.3595083};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.1016302,
   0.08026447,
   0.08916956,
   0.09739077,
   0.1023553,
   0.09085948,
   0.2175072,
   0.3595083};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.3529142);
   Graph_Graph3002->SetMaximum(1.112134);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   -0.1130179,
   0.02390097,
   0.166519,
   0.1295211,
   0.006509675,
   0.1397444,
   0.6916071,
   0.6462088};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.1237845,
   0.103478,
   0.112743,
   0.1132613,
   0.1170562,
   0.1006189,
   0.2600856,
   0.4808939};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.1237845,
   0.103478,
   0.112743,
   0.1132613,
   0.1170562,
   0.1006189,
   0.2600856,
   0.4808939};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.3731929);
   Graph_Graph3003->SetMaximum(1.263493);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   -0.1130179,
   0.02390097,
   0.166519,
   0.1295211,
   0.006509675,
   0.1397444,
   0.6916071,
   0.6462088};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.10266,
   0.08176985,
   0.09106717,
   0.09871958,
   0.1028337,
   0.0910939,
   0.2180877,
   0.3648548};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.10266,
   0.08176985,
   0.09106717,
   0.09871958,
   0.1028337,
   0.0910939,
   0.2180877,
   0.3648548};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.3383521);
   Graph_Graph3004->SetMaximum(1.133738);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   -0.1045796,
   0.0431813,
   0.1811529,
   0.1454635,
   0.009051327,
   0.1356854,
   0.6920906,
   0.6536292};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.1252651,
   0.1021746,
   0.1131016,
   0.1154562,
   0.115583,
   0.09855154,
   0.243583,
   0.495903};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.1252651,
   0.1021746,
   0.1131016,
   0.1154562,
   0.115583,
   0.09855154,
   0.243583,
   0.495903};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.3677824);
   Graph_Graph3005->SetMaximum(1.28747);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   -0.1045796,
   0.0431813,
   0.1811529,
   0.1454635,
   0.009051327,
   0.1356854,
   0.6920906,
   0.6536292};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.1024833,
   0.08182473,
   0.0912548,
   0.09908618,
   0.1030405,
   0.0914121,
   0.2181793,
   0.3656849};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.1024833,
   0.08182473,
   0.0912548,
   0.09908618,
   0.1030405,
   0.0914121,
   0.2181793,
   0.3656849};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.3297006);
   Graph_Graph3006->SetMaximum(1.141952);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-4.566346,-0.97,29.9625,0.97);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,30);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.97);
   h_1030__2->SetMaximum(0.97);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   -0.1575191,
   -0.01761355,
   -0.04647778,
   -0.1124982,
   -0.06084666,
   0.0634922,
   0.04558357,
   0.4740447};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.07561995,
   0.05962436,
   0.06210911,
   0.06806453,
   0.07338085,
   0.07259067,
   0.1596416,
   0.3763098};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.07561995,
   0.05962436,
   0.06210911,
   0.06806453,
   0.07338085,
   0.07259067,
   0.1596416,
   0.3763098};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.3414884);
   Graph_Graph3007->SetMaximum(0.9587038);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   -0.1575191,
   -0.01761355,
   -0.04647778,
   -0.1124982,
   -0.06084666,
   0.0634922,
   0.04558357,
   0.4740447};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.06262192,
   0.0497138,
   0.05400132,
   0.0608588,
   0.06855855,
   0.06689189,
   0.1352639,
   0.2858983};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.06262192,
   0.0497138,
   0.05400132,
   0.0608588,
   0.06855855,
   0.06689189,
   0.1352639,
   0.2858983};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.3181494);
   Graph_Graph3008->SetMaximum(0.8579513);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   -0.1639059,
   -0.01787773,
   -0.03614289,
   -0.1004691,
   -0.05910359,
   0.06229503,
   0.05114624,
   0.4844068};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.07544927,
   0.05937517,
   0.06157548,
   0.06593005,
   0.07335708,
   0.07381656,
   0.1692738,
   0.4321138};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.07544927,
   0.05937517,
   0.06157548,
   0.06593005,
   0.07335708,
   0.07381656,
   0.1692738,
   0.4321138};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.3549427);
   Graph_Graph3009->SetMaximum(1.032108);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   -0.1639059,
   -0.01787773,
   -0.03614289,
   -0.1004691,
   -0.05910359,
   0.06229503,
   0.05114624,
   0.4844068};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.06297631,
   0.05036566,
   0.05474512,
   0.06146176,
   0.06871859,
   0.06707849,
   0.1356587,
   0.2874414};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.06297631,
   0.05036566,
   0.05474512,
   0.06146176,
   0.06871859,
   0.06707849,
   0.1356587,
   0.2874414};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.3267552);
   Graph_Graph3010->SetMaximum(0.8717213);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   -0.1644682,
   -0.02247392,
   -0.03281816,
   -0.09333707,
   -0.05977106,
   0.06277984,
   0.05609358,
   0.4946635};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.07337813,
   0.05912818,
   0.06345649,
   0.0674891,
   0.07473931,
   0.07287001,
   0.1562756,
   0.3798016};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.07337813,
   0.05912818,
   0.06345649,
   0.0674891,
   0.07473931,
   0.07287001,
   0.1562756,
   0.3798016};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.3490775);
   Graph_Graph3011->SetMaximum(0.9856962);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   -0.1644682,
   -0.02247392,
   -0.03281816,
   -0.09333707,
   -0.05977106,
   0.06277984,
   0.05609358,
   0.4946635};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.06269857,
   0.05016636,
   0.0547952,
   0.06176866,
   0.06889692,
   0.06739185,
   0.1358574,
   0.2880717};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.06269857,
   0.05016636,
   0.0547952,
   0.06176866,
   0.06889692,
   0.06739185,
   0.1358574,
   0.2880717};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.328157);
   Graph_Graph3012->SetMaximum(0.8837253);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-4.566346,-0.39,29.9625,0.4414286);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,30);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.39);
   h_1040__3->SetMaximum(0.39);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.05364281,
   0.009009783,
   -0.08474911,
   -0.08884718,
   -0.03601604,
   -0.009015686,
   0.2498502,
   0.06565607};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.03404701,
   0.02572333,
   0.02765224,
   0.03273843,
   0.03935598,
   0.03820566,
   0.1024149,
   0.1682585};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.03404701,
   0.02572333,
   0.02765224,
   0.03273843,
   0.03935598,
   0.03820566,
   0.1024149,
   0.1682585};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.1689707);
   Graph_Graph3013->SetMaximum(0.3996502);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.05364281,
   0.009009783,
   -0.08474911,
   -0.08884718,
   -0.03601604,
   -0.009015686,
   0.2498502,
   0.06565607};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.02845433,
   0.02182822,
   0.02432189,
   0.02867085,
   0.03540002,
   0.03570905,
   0.09390593,
   0.1558637};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.02845433,
   0.02182822,
   0.02432189,
   0.02867085,
   0.03540002,
   0.03570905,
   0.09390593,
   0.1558637};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.1636454);
   Graph_Graph3014->SetMaximum(0.3898835);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   0.05497403,
   0.009146319,
   -0.0878161,
   -0.08808535,
   -0.03489675,
   -0.007049591,
   0.2555626,
   0.06815114};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.03496155,
   0.02620048,
   0.0276282,
   0.03204224,
   0.03892655,
   0.03909161,
   0.1031392,
   0.1747405};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.03496155,
   0.02620048,
   0.0276282,
   0.03204224,
   0.03892655,
   0.03909161,
   0.1031392,
   0.1747405};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.1680105);
   Graph_Graph3015->SetMaximum(0.4065847);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   0.05497403,
   0.009146319,
   -0.0878161,
   -0.08808535,
   -0.03489675,
   -0.007049591,
   0.2555626,
   0.06815114};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.02873937,
   0.02217004,
   0.02460776,
   0.02883803,
   0.03546691,
   0.03583622,
   0.09405834,
   0.1564582};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.02873937,
   0.02217004,
   0.02460776,
   0.02883803,
   0.03546691,
   0.03583622,
   0.09405834,
   0.1564582};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.1635778);
   Graph_Graph3016->SetMaximum(0.3962753);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   0.05456698,
   0.005881912,
   -0.09404463,
   -0.08911059,
   -0.03479839,
   -0.003652549,
   0.2610871,
   0.07068988};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.03407152,
   0.02743546,
   0.0280568,
   0.0337751,
   0.03930909,
   0.03820095,
   0.1008992,
   0.1681856};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.03407152,
   0.02743546,
   0.0280568,
   0.0337751,
   0.03930909,
   0.03820095,
   0.1008992,
   0.1681856};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.1713729);
   Graph_Graph3017->SetMaximum(0.4104735);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   0.05456698,
   0.005881912,
   -0.09404463,
   -0.08911059,
   -0.03479839,
   -0.003652549,
   0.2610871,
   0.07068988};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.02863178,
   0.0220782,
   0.02460088,
   0.02894253,
   0.03558576,
   0.03602836,
   0.09409698,
   0.1565451};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.02863178,
   0.0220782,
   0.02460088,
   0.02894253,
   0.03558576,
   0.03602836,
   0.09409698,
   0.1565451};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.1660285);
   Graph_Graph3018->SetMaximum(0.402567);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.0375,-1.856154,31.27788,1.27);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,30);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-1.27);
   h_1050__4->SetMaximum(1.27);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   -0.1874292,
   0.06471106,
   0.1197093,
   -0.129498,
   0.08599739,
   0.04746986,
   -0.02345362,
   0.07335117};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.09663047,
   0.0847183,
   0.09292135,
   0.08490235,
   0.08551781,
   0.07044142,
   0.1247589,
   0.2851663};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.09663047,
   0.0847183,
   0.09292135,
   0.08490235,
   0.08551781,
   0.07044142,
   0.1247589,
   0.2851663};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.3483174);
   Graph_Graph3019->SetMaximum(0.4227752);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   -0.1874292,
   0.06471106,
   0.1197093,
   -0.129498,
   0.08599739,
   0.04746986,
   -0.02345362,
   0.07335117};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.0706335,
   0.05594223,
   0.06072596,
   0.06136128,
   0.07096242,
   0.05678699,
   0.1038188,
   0.187491};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.0706335,
   0.05594223,
   0.06072596,
   0.06136128,
   0.07096242,
   0.05678699,
   0.1038188,
   0.187491};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.3099532);
   Graph_Graph3020->SetMaximum(0.3127327);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.1740412,
   0.09476864,
   0.1530346,
   -0.09861492,
   0.09301879,
   0.04324977,
   -0.02742134,
   0.05591607};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.09951537,
   0.08564767,
   0.09186691,
   0.08268675,
   0.08634688,
   0.0714961,
   0.1283956,
   0.3332264};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.09951537,
   0.08564767,
   0.09186691,
   0.08268675,
   0.08634688,
   0.0714961,
   0.1283956,
   0.3332264};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.3439555);
   Graph_Graph3021->SetMaximum(0.4557877);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.1740412,
   0.09476864,
   0.1530346,
   -0.09861492,
   0.09301879,
   0.04324977,
   -0.02742134,
   0.05591607};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.07116018,
   0.05700186,
   0.06172782,
   0.06193473,
   0.07117517,
   0.05690493,
   0.1037268,
   0.1872518};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.07116018,
   0.05700186,
   0.06172782,
   0.06193473,
   0.07117517,
   0.05690493,
   0.1037268,
   0.1872518};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.2940383);
   Graph_Graph3022->SetMaximum(0.2920048);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   -0.1647258,
   0.1002876,
   0.1548164,
   -0.08127726,
   0.09347559,
   0.03869947,
   -0.03278527,
   0.03506199};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.09788619,
   0.08579444,
   0.09150679,
   0.08318693,
   0.08621427,
   0.07074133,
   0.1186522,
   0.274082};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.09788619,
   0.08579444,
   0.09150679,
   0.08318693,
   0.08621427,
   0.07074133,
   0.1186522,
   0.274082};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.3197875);
   Graph_Graph3023->SetMaximum(0.3663196);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   -0.1647258,
   0.1002876,
   0.1548164,
   -0.08127726,
   0.09347559,
   0.03869947,
   -0.03278527,
   0.03506199};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.07094599,
   0.0569367,
   0.06150627,
   0.06188724,
   0.07126748,
   0.05711493,
   0.1035117,
   0.1863551};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.07094599,
   0.0569367,
   0.06150627,
   0.06188724,
   0.07126748,
   0.05711493,
   0.1035117,
   0.1863551};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.2813806);
   Graph_Graph3024->SetMaximum(0.267126);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.0375,-0.97,31.27788,0.97);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,30);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.97);
   h_1060__5->SetMaximum(0.97);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   0.05429771,
   0.0550617,
   -0.02604092,
   -0.05639026,
   0.01612963,
   0.08688147,
   0.009077853,
   0.08335875};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.05740425,
   0.0455668,
   0.04525491,
   0.04775766,
   0.0525966,
   0.05104471,
   0.1060479,
   0.2100591};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.05740425,
   0.0455668,
   0.04525491,
   0.04775766,
   0.0525966,
   0.05104471,
   0.1060479,
   0.2100591};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.1687121);
   Graph_Graph3025->SetMaximum(0.3354296);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   0.05429771,
   0.0550617,
   -0.02604092,
   -0.05639026,
   0.01612963,
   0.08688147,
   0.009077853,
   0.08335875};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.04629974,
   0.03412632,
   0.03686471,
   0.04177908,
   0.04749799,
   0.04420363,
   0.08665823,
   0.1523714};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.04629974,
   0.03412632,
   0.03686471,
   0.04177908,
   0.04749799,
   0.04420363,
   0.08665823,
   0.1523714};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.1315593);
   Graph_Graph3026->SetMaximum(0.2691201);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.04983323,
   0.06314839,
   -0.02021302,
   -0.04787586,
   0.02078059,
   0.08464527,
   0.007476584,
   0.08231692};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.05702966,
   0.04508074,
   0.04689185,
   0.04772089,
   0.05323208,
   0.05073724,
   0.1086076,
   0.2721332};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.05702966,
   0.04508074,
   0.04689185,
   0.04772089,
   0.05323208,
   0.05073724,
   0.1086076,
   0.2721332};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.244243);
   Graph_Graph3027->SetMaximum(0.4088768);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.04983323,
   0.06314839,
   -0.02021302,
   -0.04787586,
   0.02078059,
   0.08464527,
   0.007476584,
   0.08231692};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.04655552,
   0.03463772,
   0.03731198,
   0.04209683,
   0.04765646,
   0.04430756,
   0.08663909,
   0.1525217};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.04655552,
   0.03463772,
   0.03731198,
   0.04209683,
   0.04765646,
   0.04430756,
   0.08663909,
   0.1525217};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.1224538);
   Graph_Graph3028->SetMaximum(0.2673197);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   0.0420223,
   0.06025894,
   -0.02293066,
   -0.04475672,
   0.02289876,
   0.08473381,
   0.005433869,
   0.08123906};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.05673676,
   0.04596867,
   0.04692953,
   0.04845651,
   0.05389164,
   0.05031001,
   0.1058256,
   0.2328575};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.05673676,
   0.04596867,
   0.04692953,
   0.04845651,
   0.05389164,
   0.05031001,
   0.1058256,
   0.2328575};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.1981899);
   Graph_Graph3029->SetMaximum(0.360668);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   0.0420223,
   0.06025894,
   -0.02293066,
   -0.04475672,
   0.02289876,
   0.08473381,
   0.005433869,
   0.08123906};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.046235,
   0.03449837,
   0.03724455,
   0.04218811,
   0.04784566,
   0.04451265,
   0.08656024,
   0.1523404};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.046235,
   0.03449837,
   0.03724455,
   0.04218811,
   0.04784566,
   0.04451265,
   0.08656024,
   0.1523404};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.1189973);
   Graph_Graph3030->SetMaximum(0.2656318);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.0375,-0.39,31.27788,0.4414286);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,30);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.39);
   h_1070__6->SetMaximum(0.39);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,30,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.06432036,
   0.02904947,
   -0.02573431,
   -0.05288771,
   -0.05073274,
   -0.02470518,
   -0.01921834,
   0.1099984};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.02414829,
   0.01875688,
   0.0206751,
   0.02390074,
   0.02607302,
   0.02471275,
   0.05799666,
   0.1088417};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.02414829,
   0.01875688,
   0.0206751,
   0.02390074,
   0.02607302,
   0.02471275,
   0.05799666,
   0.1088417};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.1068205);
   Graph_Graph3031->SetMaximum(0.2484456);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.06432036,
   0.02904947,
   -0.02573431,
   -0.05288771,
   -0.05073274,
   -0.02470518,
   -0.01921834,
   0.1099984};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.01954081,
   0.01488429,
   0.01668092,
   0.01940668,
   0.02299431,
   0.02279277,
   0.05212488,
   0.09780119};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.01954081,
   0.01488429,
   0.01668092,
   0.01940668,
   0.02299431,
   0.02279277,
   0.05212488,
   0.09780119};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.1018797);
   Graph_Graph3032->SetMaximum(0.2359522);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   0.06031441,
   0.02672272,
   -0.02872805,
   -0.05224293,
   -0.04995073,
   -0.02415518,
   -0.0155511,
   0.1144253};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.0251396,
   0.01914,
   0.02046324,
   0.02344585,
   0.02577095,
   0.02524829,
   0.05916342,
   0.1157954};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.0251396,
   0.01914,
   0.02046324,
   0.02344585,
   0.02577095,
   0.02524829,
   0.05916342,
   0.1157954};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.1063159);
   Graph_Graph3033->SetMaximum(0.2608149);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   0.06031441,
   0.02672272,
   -0.02872805,
   -0.05224293,
   -0.04995073,
   -0.02415518,
   -0.0155511,
   0.1144253};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.01968544,
   0.01505394,
   0.01688178,
   0.019526,
   0.02302932,
   0.02310815,
   0.05220967,
   0.0982027};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.01968544,
   0.01505394,
   0.01688178,
   0.019526,
   0.02302932,
   0.02310815,
   0.05220967,
   0.0982027};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.1015409);
   Graph_Graph3034->SetMaximum(0.2411888);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   0.0556608,
   0.01865152,
   -0.0357861,
   -0.05419402,
   -0.05004741,
   -0.02153844,
   -0.01180045,
   0.11524};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.02414455,
   0.01790113,
   0.02153265,
   0.02328984,
   0.02604003,
   0.02565224,
   0.05652232,
   0.1107354};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.02414455,
   0.01790113,
   0.02153265,
   0.02328984,
   0.02604003,
   0.02565224,
   0.05652232,
   0.1107354};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.1078298);
   Graph_Graph3035->SetMaximum(0.2563212);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   0.0556608,
   0.01865152,
   -0.0357861,
   -0.05419402,
   -0.05004741,
   -0.02153844,
   -0.01180045,
   0.11524};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.01956744,
   0.01497131,
   0.01687079,
   0.01959485,
   0.0231006,
   0.0232295,
   0.05223845,
   0.09813012};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.01956744,
   0.01497131,
   0.01687079,
   0.01959485,
   0.0231006,
   0.0232295,
   0.05223845,
   0.09813012};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.1025048);
   Graph_Graph3036->SetMaximum(0.242086);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Oct 18 11:49:55 2017) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",284,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(8.419753,-810.1265,11.1358,4253.165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_24d7a0c0__1 = new TH1D("frame_24d7a0c0__1","A RooPlot of \"mass(mu+mu-)\"",220,8.8,11);
   frame_24d7a0c0__1->SetBinContent(1,3776.824);
   frame_24d7a0c0__1->SetMinimum(0);
   frame_24d7a0c0__1->SetMaximum(4000);
   frame_24d7a0c0__1->SetEntries(1);
   frame_24d7a0c0__1->SetDirectory(0);
   frame_24d7a0c0__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_24d7a0c0__1->SetLineColor(ci);
   frame_24d7a0c0__1->GetXaxis()->SetLabelFont(42);
   frame_24d7a0c0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_24d7a0c0__1->GetXaxis()->SetLabelSize(0.044);
   frame_24d7a0c0__1->GetXaxis()->SetTitleSize(0.035);
   frame_24d7a0c0__1->GetXaxis()->SetTitleOffset(1.2);
   frame_24d7a0c0__1->GetXaxis()->SetTitleFont(42);
   frame_24d7a0c0__1->GetYaxis()->SetLabelFont(42);
   frame_24d7a0c0__1->GetYaxis()->SetLabelOffset(0.007);
   frame_24d7a0c0__1->GetYaxis()->SetLabelSize(0.044);
   frame_24d7a0c0__1->GetYaxis()->SetTitleSize(0.035);
   frame_24d7a0c0__1->GetYaxis()->SetTitleOffset(1.4);
   frame_24d7a0c0__1->GetYaxis()->SetTitleFont(42);
   frame_24d7a0c0__1->GetZaxis()->SetLabelFont(42);
   frame_24d7a0c0__1->GetZaxis()->SetLabelSize(0.035);
   frame_24d7a0c0__1->GetZaxis()->SetTitleSize(0.035);
   frame_24d7a0c0__1->GetZaxis()->SetTitleFont(42);
   frame_24d7a0c0__1->Draw("FUNC");
   
   Double_t manca_Y_Norm[m_Y]_Comp[expopos_BkgY]_fx1[226] = {
   8.79,
   8.79,
   8.8,
   8.81,
   8.82,
   8.83,
   8.84,
   8.85,
   8.86,
   8.87,
   8.88,
   8.89,
   8.9,
   8.91,
   8.92,
   8.93,
   8.94,
   8.95,
   8.96,
   8.97,
   8.98,
   8.99,
   9,
   9.01,
   9.02,
   9.03,
   9.04,
   9.05,
   9.06,
   9.07,
   9.08,
   9.09,
   9.1,
   9.11,
   9.12,
   9.13,
   9.14,
   9.15,
   9.16,
   9.17,
   9.18,
   9.19,
   9.2,
   9.21,
   9.22,
   9.23,
   9.24,
   9.25,
   9.26,
   9.27,
   9.28,
   9.29,
   9.3,
   9.31,
   9.32,
   9.33,
   9.34,
   9.35,
   9.36,
   9.37,
   9.38,
   9.39,
   9.4,
   9.41,
   9.42,
   9.43,
   9.44,
   9.45,
   9.46,
   9.47,
   9.48,
   9.49,
   9.5,
   9.51,
   9.52,
   9.53,
   9.54,
   9.55,
   9.56,
   9.57,
   9.58,
   9.59,
   9.6,
   9.61,
   9.62,
   9.63,
   9.64,
   9.65,
   9.66,
   9.67,
   9.68,
   9.69,
   9.7,
   9.71,
   9.72,
   9.73,
   9.74,
   9.75,
   9.76,
   9.77,
   9.78,
   9.79,
   9.8,
   9.81,
   9.82,
   9.83,
   9.84,
   9.85,
   9.86,
   9.87,
   9.88,
   9.89,
   9.9,
   9.91,
   9.92,
   9.93,
   9.94,
   9.95,
   9.96,
   9.97,
   9.98,
   9.99,
   10,
   10.01,
   10.02,
   10.03,
   10.04,
   10.05,
   10.06,
   10.07,
   10.08,
   10.09,
   10.1,
   10.11,
   10.12,
   10.13,
   10.14,
   10.15,
   10.16,
   10.17,
   10.18,
   10.19,
   10.2,
   10.21,
   10.22,
   10.23,
   10.24,
   10.25,
   10.26,
   10.27,
   10.28,
   10.29,
   10.3,
   10.31,
   10.32,
   10.33,
   10.34,
   10.35,
   10.36,
   10.37,
   10.38,
   10.39,
   10.4,
   10.41,
   10.42,
   10.43,
   10.44,
   10.45,
   10.46,
   10.47,
   10.48,
   10.49,
   10.5,
   10.51,
   10.52,
   10.53,
   10.54,
   10.55,
   10.56,
   10.57,
   10.58,
   10.59,
   10.6,
   10.61,
   10.62,
   10.63,
   10.64,
   10.65,
   10.66,
   10.67,
   10.68,
   10.69,
   10.7,
   10.71,
   10.72,
   10.73,
   10.74,
   10.75,
   10.76,
   10.77,
   10.78,
   10.79,
   10.8,
   10.81,
   10.82,
   10.83,
   10.84,
   10.85,
   10.86,
   10.87,
   10.88,
   10.89,
   10.9,
   10.91,
   10.92,
   10.93,
   10.94,
   10.95,
   10.96,
   10.97,
   10.98,
   10.99,
   11,
   11,
   11.01,
   11.01};
   Double_t manca_Y_Norm[m_Y]_Comp[expopos_BkgY]_fy1[226] = {
   0,
   139.0956,
   139.0956,
   138.4619,
   137.8312,
   137.2033,
   136.5782,
   135.956,
   135.3367,
   134.7202,
   134.1064,
   133.4955,
   132.8873,
   132.282,
   131.6794,
   131.0795,
   130.4823,
   129.8879,
   129.2962,
   128.7072,
   128.1209,
   127.5372,
   126.9562,
   126.3778,
   125.8021,
   125.229,
   124.6585,
   124.0906,
   123.5253,
   122.9626,
   122.4024,
   121.8448,
   121.2897,
   120.7372,
   120.1872,
   119.6397,
   119.0946,
   118.5521,
   118.012,
   117.4744,
   116.9392,
   116.4065,
   115.8762,
   115.3483,
   114.8229,
   114.2998,
   113.7791,
   113.2607,
   112.7448,
   112.2312,
   111.7199,
   111.2109,
   110.7043,
   110.2,
   109.698,
   109.1982,
   108.7008,
   108.2056,
   107.7126,
   107.2219,
   106.7335,
   106.2473,
   105.7632,
   105.2814,
   104.8018,
   104.3244,
   103.8491,
   103.376,
   102.9051,
   102.4363,
   101.9696,
   101.5051,
   101.0427,
   100.5824,
   100.1242,
   99.66806,
   99.21402,
   98.76204,
   98.31213,
   97.86426,
   97.41843,
   96.97463,
   96.53286,
   96.0931,
   95.65534,
   95.21958,
   94.7858,
   94.35399,
   93.92416,
   93.49628,
   93.07035,
   92.64636,
   92.22431,
   91.80417,
   91.38595,
   90.96964,
   90.55522,
   90.14269,
   89.73204,
   89.32326,
   88.91634,
   88.51127,
   88.10805,
   87.70667,
   87.30712,
   86.90939,
   86.51346,
   86.11935,
   85.72702,
   85.33649,
   84.94773,
   84.56075,
   84.17552,
   83.79206,
   83.41034,
   83.03036,
   82.65211,
   82.27558,
   81.90077,
   81.52766,
   81.15626,
   80.78654,
   80.41852,
   80.05216,
   79.68748,
   79.32446,
   78.96309,
   78.60337,
   78.24529,
   77.88883,
   77.53401,
   77.1808,
   76.82919,
   76.47919,
   76.13079,
   75.78397,
   75.43873,
   75.09506,
   74.75296,
   74.41242,
   74.07343,
   73.73598,
   73.40007,
   73.06569,
   72.73284,
   72.4015,
   72.07167,
   71.74334,
   71.41651,
   71.09117,
   70.76731,
   70.44492,
   70.124,
   69.80455,
   69.48655,
   69.17,
   68.85489,
   68.54122,
   68.22897,
   67.91815,
   67.60875,
   67.30075,
   66.99416,
   66.68896,
   66.38515,
   66.08273,
   65.78169,
   65.48202,
   65.18371,
   64.88676,
   64.59116,
   64.29691,
   64.004,
   63.71243,
   63.42218,
   63.13326,
   62.84565,
   62.55935,
   62.27436,
   61.99067,
   61.70826,
   61.42715,
   61.14731,
   60.86875,
   60.59146,
   60.31543,
   60.04066,
   59.76714,
   59.49487,
   59.22383,
   58.95404,
   58.68547,
   58.41812,
   58.15199,
   57.88708,
   57.62337,
   57.36086,
   57.09955,
   56.83943,
   56.58049,
   56.32274,
   56.06616,
   55.81074,
   55.55649,
   55.3034,
   55.05146,
   54.80067,
   54.55102,
   54.30251,
   54.05514,
   53.80888,
   53.56375,
   53.31974,
   53.07684,
   52.83504,
   52.59435,
   52.35475,
   52.11625,
   51.87883,
   51.64249,
   51.40723,
   51.17304,
   50.93992,
   50.93992,
   50.93992,
   0};
   TGraph *graph = new TGraph(226,manca_Y_Norm[m_Y]_Comp[expopos_BkgY]_fx1,manca_Y_Norm[m_Y]_Comp[expopos_BkgY]_fy1);
   graph->SetName("manca_Y_Norm[m_Y]_Comp[expopos_BkgY]");
   graph->SetTitle("Projection of manca(Y)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(7);
   
   TH1F *Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1 = new TH1F("Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1","Projection of manca(Y)",226,8.568,11.232);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->SetMinimum(0);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->SetMaximum(153.0052);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->SetDirectory(0);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->SetStats(0);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->SetMarkerStyle(20);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->SetMarkerSize(1.2);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBexpopos_BkgYcB1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y_Norm[m_Y]_Comp[expopos_BkgY]1);
   
   graph->Draw("l");
   
   Double_t manca_Y_Norm[m_Y]_Comp[cb2_Y1S]_fx2[258] = {
   8.79,
   8.79,
   8.8,
   8.81,
   8.82,
   8.83,
   8.84,
   8.85,
   8.86,
   8.87,
   8.88,
   8.89,
   8.9,
   8.91,
   8.92,
   8.93,
   8.94,
   8.95,
   8.96,
   8.97,
   8.98,
   8.99,
   9,
   9.01,
   9.02,
   9.03,
   9.04,
   9.05,
   9.06,
   9.07,
   9.08,
   9.09,
   9.1,
   9.11,
   9.12,
   9.13,
   9.14,
   9.15,
   9.16,
   9.17,
   9.18,
   9.19,
   9.2,
   9.21,
   9.22,
   9.23,
   9.24,
   9.25,
   9.26,
   9.27,
   9.28,
   9.29,
   9.3,
   9.31,
   9.32,
   9.33,
   9.34,
   9.35,
   9.36,
   9.37,
   9.375,
   9.38,
   9.385,
   9.3875,
   9.39,
   9.3925,
   9.395,
   9.4,
   9.405,
   9.41,
   9.415,
   9.42,
   9.43,
   9.435,
   9.44,
   9.4425,
   9.445,
   9.4475,
   9.45,
   9.4525,
   9.455,
   9.4575,
   9.46,
   9.4625,
   9.465,
   9.4675,
   9.47,
   9.4725,
   9.475,
   9.4775,
   9.48,
   9.4825,
   9.485,
   9.4875,
   9.49,
   9.495,
   9.5,
   9.51,
   9.515,
   9.52,
   9.525,
   9.53,
   9.535,
   9.5375,
   9.54,
   9.5425,
   9.545,
   9.55,
   9.555,
   9.56,
   9.565,
   9.57,
   9.58,
   9.59,
   9.6,
   9.61,
   9.62,
   9.63,
   9.64,
   9.65,
   9.66,
   9.67,
   9.68,
   9.69,
   9.7,
   9.71,
   9.72,
   9.73,
   9.74,
   9.75,
   9.76,
   9.77,
   9.78,
   9.79,
   9.8,
   9.81,
   9.82,
   9.83,
   9.84,
   9.85,
   9.86,
   9.87,
   9.88,
   9.89,
   9.9,
   9.91,
   9.92,
   9.93,
   9.94,
   9.95,
   9.96,
   9.97,
   9.98,
   9.99,
   10,
   10.01,
   10.02,
   10.03,
   10.04,
   10.05,
   10.06,
   10.07,
   10.08,
   10.09,
   10.1,
   10.11,
   10.12,
   10.13,
   10.14,
   10.15,
   10.16,
   10.17,
   10.18,
   10.19,
   10.2,
   10.21,
   10.22,
   10.23,
   10.24,
   10.25,
   10.26,
   10.27,
   10.28,
   10.29,
   10.3,
   10.31,
   10.32,
   10.33,
   10.34,
   10.35,
   10.36,
   10.37,
   10.38,
   10.39,
   10.4,
   10.41,
   10.42,
   10.43,
   10.44,
   10.45,
   10.46,
   10.47,
   10.48,
   10.49,
   10.5,
   10.51,
   10.52,
   10.53,
   10.54,
   10.55,
   10.56,
   10.57,
   10.58,
   10.59,
   10.6,
   10.61,
   10.62,
   10.63,
   10.64,
   10.65,
   10.66,
   10.67,
   10.68,
   10.69,
   10.7,
   10.71,
   10.72,
   10.73,
   10.74,
   10.75,
   10.76,
   10.77,
   10.78,
   10.79,
   10.8,
   10.81,
   10.82,
   10.83,
   10.84,
   10.85,
   10.86,
   10.87,
   10.88,
   10.89,
   10.9,
   10.91,
   10.92,
   10.93,
   10.94,
   10.95,
   10.96,
   10.97,
   10.98,
   10.99,
   11,
   11,
   11.01,
   11.01};
   Double_t manca_Y_Norm[m_Y]_Comp[cb2_Y1S]_fy2[258] = {
   0,
   14.07329,
   14.07329,
   14.33409,
   14.60416,
   14.88402,
   15.17418,
   15.47523,
   15.78775,
   16.11243,
   16.44995,
   16.80108,
   17.16665,
   17.54755,
   17.94474,
   18.35926,
   18.79226,
   19.24496,
   19.71872,
   20.21501,
   20.73544,
   21.28178,
   21.85596,
   22.46015,
   23.09668,
   23.76818,
   24.47754,
   25.228,
   26.02315,
   26.86702,
   27.76413,
   28.71957,
   29.73909,
   30.82922,
   31.99741,
   33.25214,
   34.60321,
   36.06187,
   37.64125,
   39.35661,
   41.22591,
   43.27037,
   45.51523,
   47.99077,
   50.73365,
   53.78859,
   57.21075,
   61.06896,
   65.45014,
   70.46564,
   76.26042,
   83.02659,
   91.02414,
   100.6135,
   112.3088,
   126.8685,
   145.4587,
   169.966,
   203.6471,
   252.6305,
   286.4251,
   329.9133,
   387.8215,
   424.5606,
   468.48,
   521.8528,
   587.686,
   742.9364,
   923.3458,
   1128.193,
   1355.218,
   1600.447,
   2120.922,
   2379.995,
   2625.631,
   2740.249,
   2847.725,
   2946.846,
   3036.468,
   3115.526,
   3183.067,
   3238.26,
   3280.419,
   3309.013,
   3323.68,
   3324.235,
   3310.668,
   3283.154,
   3242.041,
   3187.846,
   3121.245,
   3043.055,
   2954.225,
   2855.807,
   2748.943,
   2514.747,
   2261.67,
   1738.276,
   1485.501,
   1248.055,
   1030.863,
   837.0949,
   668.2743,
   593.2971,
   525.6731,
   466.0166,
   413.3599,
   325.7596,
   257.2793,
   203.6266,
   161.4989,
   128.3495,
   81.5549,
   52.22544,
   33.69586,
   21.89905,
   14.33261,
   9.444501,
   6.264593,
   4.181942,
   2.808986,
   1.898133,
   1.290125,
   0.8818425,
   0.606085,
   0.4187854,
   0.2908708,
   0.2030473,
   0.142437,
   0.1003968,
   0.07109405,
   0.05057202,
   0.03613268,
   0.0259271,
   0.01868206,
   0.01351659,
   0.009818333,
   0.007159696,
   0.005240794,
   0.003850404,
   0.002839125,
   0.002100852,
   0.001559926,
   0.001162187,
   0.0008687188,
   0.0006514507,
   0.0004900636,
   0.000369796,
   0.0002798867,
   0.0002124637,
   0.0001617495,
   0.0001234896,
   9.454145e-05,
   7.257613e-05,
   5.586262e-05,
   4.311037e-05,
   3.335438e-05,
   2.587097e-05,
   2.011595e-05,
   1.56789e-05,
   1.224949e-05,
   9.592431e-06,
   7.52885e-06,
   5.922426e-06,
   4.669001e-06,
   3.688794e-06,
   2.920545e-06,
   2.317108e-06,
   1.84211e-06,
   1.467427e-06,
   1.17126e-06,
   9.366816e-07,
   7.505123e-07,
   6.02472e-07,
   4.845243e-07,
   3.903737e-07,
   3.150786e-07,
   2.547522e-07,
   2.063314e-07,
   1.673976e-07,
   1.360371e-07,
   1.107335e-07,
   9.028225e-08,
   7.372534e-08,
   6.029919e-08,
   4.939421e-08,
   4.052287e-08,
   3.329462e-08,
   2.739605e-08,
   2.257523e-08,
   1.862934e-08,
   1.539483e-08,
   1.273958e-08,
   1.055674e-08,
   8.759727e-09,
   7.278277e-09,
   6.055304e-09,
   5.044343e-09,
   4.207525e-09,
   3.513942e-09,
   2.938332e-09,
   2.460016e-09,
   2.062048e-09,
   1.730519e-09,
   1.453998e-09,
   1.223077e-09,
   1.030008e-09,
   8.68394e-10,
   7.329538e-10,
   6.193177e-10,
   5.238675e-10,
   4.436029e-10,
   3.760333e-10,
   3.190888e-10,
   2.710468e-10,
   2.304725e-10,
   1.96169e-10,
   1.671371e-10,
   1.425415e-10,
   1.216831e-10,
   1.039764e-10,
   8.893035e-11,
   7.613264e-11,
   6.523679e-11,
   5.595133e-11,
   4.803079e-11,
   4.126825e-11,
   3.548907e-11,
   3.054579e-11,
   2.631368e-11,
   2.268722e-11,
   1.957701e-11,
   1.690723e-11,
   1.461354e-11,
   1.26413e-11,
   1.094402e-11,
   9.482165e-12,
   8.222041e-12,
   7.134927e-12,
   6.196316e-12,
   5.385278e-12,
   4.683922e-12,
   4.076943e-12,
   3.551237e-12,
   3.095575e-12,
   2.700327e-12,
   2.357227e-12,
   2.059175e-12,
   1.800068e-12,
   1.574654e-12,
   1.378411e-12,
   1.207443e-12,
   1.058391e-12,
   9.283548e-13,
   8.14831e-13,
   8.14831e-13,
   8.14831e-13,
   0};
   graph = new TGraph(258,manca_Y_Norm[m_Y]_Comp[cb2_Y1S]_fx2,manca_Y_Norm[m_Y]_Comp[cb2_Y1S]_fy2);
   graph->SetName("manca_Y_Norm[m_Y]_Comp[cb2_Y1S]");
   graph->SetTitle("Projection of manca(Y)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2 = new TH1F("Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2","Projection of manca(Y)",258,8.568,11.232);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->SetMinimum(0);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->SetMaximum(3656.658);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->SetDirectory(0);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->SetStats(0);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->SetMarkerStyle(20);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->SetMarkerSize(1.2);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y1ScB2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y_Norm[m_Y]_Comp[cb2_Y1S]2);
   
   graph->Draw("l");
   
   Double_t manca_Y_Norm[m_Y]_Comp[cb2_Y2S]_fx3[259] = {
   8.79,
   8.79,
   8.8,
   8.81,
   8.82,
   8.83,
   8.84,
   8.85,
   8.86,
   8.87,
   8.88,
   8.89,
   8.9,
   8.91,
   8.92,
   8.93,
   8.94,
   8.95,
   8.96,
   8.97,
   8.98,
   8.99,
   9,
   9.01,
   9.02,
   9.03,
   9.04,
   9.05,
   9.06,
   9.07,
   9.08,
   9.09,
   9.1,
   9.11,
   9.12,
   9.13,
   9.14,
   9.15,
   9.16,
   9.17,
   9.18,
   9.19,
   9.2,
   9.21,
   9.22,
   9.23,
   9.24,
   9.25,
   9.26,
   9.27,
   9.28,
   9.29,
   9.3,
   9.31,
   9.32,
   9.33,
   9.34,
   9.35,
   9.36,
   9.37,
   9.38,
   9.39,
   9.4,
   9.41,
   9.42,
   9.43,
   9.44,
   9.45,
   9.46,
   9.47,
   9.48,
   9.49,
   9.5,
   9.51,
   9.52,
   9.53,
   9.54,
   9.55,
   9.56,
   9.57,
   9.58,
   9.59,
   9.6,
   9.61,
   9.62,
   9.63,
   9.64,
   9.65,
   9.66,
   9.67,
   9.68,
   9.69,
   9.7,
   9.71,
   9.72,
   9.73,
   9.74,
   9.75,
   9.76,
   9.77,
   9.78,
   9.79,
   9.8,
   9.81,
   9.82,
   9.83,
   9.84,
   9.85,
   9.86,
   9.87,
   9.88,
   9.89,
   9.9,
   9.91,
   9.92,
   9.93,
   9.935,
   9.94,
   9.945,
   9.9475,
   9.95,
   9.9525,
   9.955,
   9.96,
   9.965,
   9.97,
   9.975,
   9.98,
   9.99,
   9.995,
   10,
   10.005,
   10.0075,
   10.01,
   10.0125,
   10.015,
   10.0175,
   10.02,
   10.0225,
   10.025,
   10.0275,
   10.03,
   10.0325,
   10.035,
   10.0375,
   10.04,
   10.0425,
   10.045,
   10.0475,
   10.05,
   10.0525,
   10.055,
   10.06,
   10.065,
   10.07,
   10.075,
   10.08,
   10.085,
   10.09,
   10.095,
   10.1,
   10.105,
   10.1075,
   10.11,
   10.115,
   10.12,
   10.125,
   10.13,
   10.135,
   10.14,
   10.15,
   10.16,
   10.17,
   10.18,
   10.19,
   10.2,
   10.21,
   10.22,
   10.23,
   10.24,
   10.25,
   10.26,
   10.27,
   10.28,
   10.29,
   10.3,
   10.31,
   10.32,
   10.33,
   10.34,
   10.35,
   10.36,
   10.37,
   10.38,
   10.39,
   10.4,
   10.41,
   10.42,
   10.43,
   10.44,
   10.45,
   10.46,
   10.47,
   10.48,
   10.49,
   10.5,
   10.51,
   10.52,
   10.53,
   10.54,
   10.55,
   10.56,
   10.57,
   10.58,
   10.59,
   10.6,
   10.61,
   10.62,
   10.63,
   10.64,
   10.65,
   10.66,
   10.67,
   10.68,
   10.69,
   10.7,
   10.71,
   10.72,
   10.73,
   10.74,
   10.75,
   10.76,
   10.77,
   10.78,
   10.79,
   10.8,
   10.81,
   10.82,
   10.83,
   10.84,
   10.85,
   10.86,
   10.87,
   10.88,
   10.89,
   10.9,
   10.91,
   10.92,
   10.93,
   10.94,
   10.95,
   10.96,
   10.97,
   10.98,
   10.99,
   11,
   11,
   11.01,
   11.01};
   Double_t manca_Y_Norm[m_Y]_Comp[cb2_Y2S]_fy3[259] = {
   0,
   1.890021,
   1.890021,
   1.908233,
   1.92678,
   1.94567,
   1.964914,
   1.98452,
   2.004499,
   2.024862,
   2.045619,
   2.066782,
   2.088362,
   2.110372,
   2.132824,
   2.155732,
   2.17911,
   2.202971,
   2.227331,
   2.252205,
   2.277609,
   2.303559,
   2.330074,
   2.357172,
   2.384872,
   2.413193,
   2.442156,
   2.471783,
   2.502096,
   2.53312,
   2.564879,
   2.597398,
   2.630706,
   2.664829,
   2.699799,
   2.735646,
   2.772403,
   2.810105,
   2.848787,
   2.888488,
   2.929247,
   2.971107,
   3.014112,
   3.058308,
   3.103744,
   3.150474,
   3.19855,
   3.248032,
   3.298981,
   3.35146,
   3.40554,
   3.461293,
   3.518795,
   3.57813,
   3.639384,
   3.70265,
   3.768026,
   3.835619,
   3.905539,
   3.977908,
   4.052852,
   4.13051,
   4.211028,
   4.294564,
   4.381288,
   4.471381,
   4.565039,
   4.662475,
   4.763916,
   4.869609,
   4.979823,
   5.094846,
   5.214994,
   5.340611,
   5.472069,
   5.609779,
   5.754187,
   5.905783,
   6.065106,
   6.232749,
   6.409369,
   6.59569,
   6.792517,
   7.000743,
   7.221369,
   7.455511,
   7.704423,
   7.969517,
   8.252389,
   8.55485,
   8.878963,
   9.227085,
   9.601929,
   10.00662,
   10.4448,
   10.9207,
   11.4393,
   12.00648,
   12.62924,
   13.31599,
   14.07689,
   14.92433,
   15.87361,
   16.94382,
   18.15905,
   19.55017,
   21.15737,
   23.03389,
   25.25179,
   27.91095,
   31.15382,
   35.19054,
   40.34409,
   47.13683,
   56.47035,
   70.04033,
   79.39982,
   91.44073,
   107.4687,
   117.6342,
   129.7832,
   144.5426,
   162.03,
   201.4618,
   246.7194,
   297.596,
   353.5606,
   413.7271,
   541.3193,
   605.2616,
   666.5701,
   723.0389,
   748.7719,
   772.4862,
   793.9354,
   812.8921,
   829.1516,
   842.5357,
   852.8957,
   860.1156,
   864.114,
   864.8455,
   862.3019,
   856.5119,
   847.5411,
   835.4903,
   820.494,
   802.7173,
   782.3537,
   759.621,
   734.7576,
   708.0184,
   649.9878,
   587.7316,
   523.439,
   459.1623,
   396.7159,
   337.6029,
   282.9735,
   233.6139,
   189.9611,
   152.1426,
   135.7262,
   121.1415,
   96.64851,
   77.25777,
   61.87562,
   49.64933,
   39.9126,
   32.1437,
   20.95964,
   13.76185,
   9.096603,
   6.052011,
   4.05183,
   2.729298,
   1.849352,
   1.260321,
   0.8637009,
   0.5951094,
   0.4122067,
   0.2869819,
   0.2007955,
   0.1411742,
   0.09972449,
   0.07076848,
   0.05044492,
   0.03611476,
   0.02596533,
   0.01874557,
   0.01358797,
   0.009888231,
   0.007223537,
   0.005296737,
   0.003898126,
   0.00287909,
   0.002133883,
   0.001586966,
   0.001184167,
   0.0008864906,
   0.0006657637,
   0.0005015574,
   0.0003790065,
   0.0002872564,
   0.0002183547,
   0.0001664557,
   0.0001272485,
   9.754364e-05,
   7.497456e-05,
   5.777953e-05,
   4.464332e-05,
   3.458114e-05,
   2.685352e-05,
   2.09036e-05,
   1.631094e-05,
   1.27572e-05,
   1.000071e-05,
   7.857548e-06,
   6.187368e-06,
   4.882813e-06,
   3.861556e-06,
   3.060315e-06,
   2.430329e-06,
   1.933944e-06,
   1.542009e-06,
   1.23191e-06,
   9.860666e-07,
   7.90777e-07,
   6.353436e-07,
   5.113951e-07,
   4.123678e-07,
   3.331044e-07,
   2.695447e-07,
   2.184862e-07,
   1.773978e-07,
   1.442751e-07,
   1.175283e-07,
   9.589374e-08,
   7.836534e-08,
   6.414063e-08,
   5.257841e-08,
   4.316549e-08,
   3.549041e-08,
   2.922273e-08,
   2.409664e-08,
   1.989799e-08,
   1.645393e-08,
   1.362476e-08,
   1.12974e-08,
   9.380161e-09,
   7.79858e-09,
   6.492117e-09,
   5.411463e-09,
   4.516406e-09,
   3.774101e-09,
   3.157686e-09,
   3.157686e-09,
   3.157686e-09,
   0};
   graph = new TGraph(259,manca_Y_Norm[m_Y]_Comp[cb2_Y2S]_fx3,manca_Y_Norm[m_Y]_Comp[cb2_Y2S]_fy3);
   graph->SetName("manca_Y_Norm[m_Y]_Comp[cb2_Y2S]");
   graph->SetTitle("Projection of manca(Y)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc0000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3 = new TH1F("Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3","Projection of manca(Y)",259,8.568,11.232);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->SetMinimum(0);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->SetMaximum(951.3301);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->SetDirectory(0);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->SetStats(0);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->SetMarkerStyle(20);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->SetMarkerSize(1.2);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y2ScB3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y_Norm[m_Y]_Comp[cb2_Y2S]3);
   
   graph->Draw("l");
   
   Double_t manca_Y_Norm[m_Y]_Comp[cb2_Y3S]_fx4[257] = {
   8.79,
   8.79,
   8.8,
   8.81,
   8.82,
   8.83,
   8.84,
   8.85,
   8.86,
   8.87,
   8.88,
   8.89,
   8.9,
   8.91,
   8.92,
   8.93,
   8.94,
   8.95,
   8.96,
   8.97,
   8.98,
   8.99,
   9,
   9.01,
   9.02,
   9.03,
   9.04,
   9.05,
   9.06,
   9.07,
   9.08,
   9.09,
   9.1,
   9.11,
   9.12,
   9.13,
   9.14,
   9.15,
   9.16,
   9.17,
   9.18,
   9.19,
   9.2,
   9.21,
   9.22,
   9.23,
   9.24,
   9.25,
   9.26,
   9.27,
   9.28,
   9.29,
   9.3,
   9.31,
   9.32,
   9.33,
   9.34,
   9.35,
   9.36,
   9.37,
   9.38,
   9.39,
   9.4,
   9.41,
   9.42,
   9.43,
   9.44,
   9.45,
   9.46,
   9.47,
   9.48,
   9.49,
   9.5,
   9.51,
   9.52,
   9.53,
   9.54,
   9.55,
   9.56,
   9.57,
   9.58,
   9.59,
   9.6,
   9.61,
   9.62,
   9.63,
   9.64,
   9.65,
   9.66,
   9.67,
   9.68,
   9.69,
   9.7,
   9.71,
   9.72,
   9.73,
   9.74,
   9.75,
   9.76,
   9.77,
   9.78,
   9.79,
   9.8,
   9.81,
   9.82,
   9.83,
   9.84,
   9.85,
   9.86,
   9.87,
   9.88,
   9.89,
   9.9,
   9.91,
   9.92,
   9.93,
   9.94,
   9.95,
   9.96,
   9.97,
   9.98,
   9.99,
   10,
   10.01,
   10.02,
   10.03,
   10.04,
   10.05,
   10.06,
   10.07,
   10.08,
   10.09,
   10.1,
   10.11,
   10.12,
   10.13,
   10.14,
   10.15,
   10.16,
   10.17,
   10.18,
   10.19,
   10.2,
   10.21,
   10.22,
   10.23,
   10.24,
   10.25,
   10.26,
   10.265,
   10.27,
   10.275,
   10.2775,
   10.28,
   10.2825,
   10.285,
   10.29,
   10.295,
   10.3,
   10.305,
   10.31,
   10.32,
   10.325,
   10.33,
   10.335,
   10.3375,
   10.34,
   10.3425,
   10.345,
   10.3475,
   10.35,
   10.3525,
   10.355,
   10.3575,
   10.36,
   10.3625,
   10.365,
   10.3675,
   10.37,
   10.3725,
   10.375,
   10.3775,
   10.38,
   10.3825,
   10.385,
   10.39,
   10.395,
   10.4,
   10.41,
   10.415,
   10.42,
   10.425,
   10.43,
   10.435,
   10.44,
   10.445,
   10.45,
   10.455,
   10.46,
   10.465,
   10.47,
   10.48,
   10.49,
   10.5,
   10.51,
   10.52,
   10.53,
   10.54,
   10.55,
   10.56,
   10.57,
   10.58,
   10.59,
   10.6,
   10.61,
   10.62,
   10.63,
   10.64,
   10.65,
   10.66,
   10.67,
   10.68,
   10.69,
   10.7,
   10.71,
   10.72,
   10.73,
   10.74,
   10.75,
   10.76,
   10.77,
   10.78,
   10.79,
   10.8,
   10.81,
   10.82,
   10.83,
   10.84,
   10.85,
   10.86,
   10.87,
   10.88,
   10.89,
   10.9,
   10.91,
   10.92,
   10.93,
   10.94,
   10.95,
   10.96,
   10.97,
   10.98,
   10.99,
   11,
   11,
   11.01,
   11.01};
   Double_t manca_Y_Norm[m_Y]_Comp[cb2_Y3S]_fy4[257] = {
   0,
   0.7611951,
   0.7611951,
   0.766912,
   0.7727106,
   0.7785926,
   0.7845597,
   0.7906138,
   0.7967569,
   0.8029907,
   0.8093173,
   0.8157388,
   0.8222573,
   0.8288748,
   0.8355937,
   0.8424163,
   0.8493449,
   0.856382,
   0.86353,
   0.8707916,
   0.8781695,
   0.8856663,
   0.8932851,
   0.9010286,
   0.9088999,
   0.9169021,
   0.9250386,
   0.9333125,
   0.9417274,
   0.9502868,
   0.9589944,
   0.967854,
   0.9768695,
   0.986045,
   0.9953847,
   1.004893,
   1.014574,
   1.024434,
   1.034475,
   1.044705,
   1.055127,
   1.065747,
   1.076571,
   1.087605,
   1.098855,
   1.110326,
   1.122026,
   1.133961,
   1.146138,
   1.158564,
   1.171248,
   1.184196,
   1.197418,
   1.210921,
   1.224715,
   1.238809,
   1.253212,
   1.267936,
   1.282989,
   1.298384,
   1.314132,
   1.330244,
   1.346734,
   1.363614,
   1.380899,
   1.398602,
   1.416739,
   1.435326,
   1.454379,
   1.473915,
   1.493954,
   1.514513,
   1.535613,
   1.557276,
   1.579524,
   1.60238,
   1.625869,
   1.650017,
   1.674852,
   1.700403,
   1.7267,
   1.753777,
   1.781667,
   1.810407,
   1.840036,
   1.870595,
   1.902127,
   1.934678,
   1.968299,
   2.00304,
   2.038959,
   2.076114,
   2.11457,
   2.154394,
   2.195659,
   2.238444,
   2.282832,
   2.328913,
   2.376783,
   2.426547,
   2.478317,
   2.532215,
   2.588371,
   2.646927,
   2.708038,
   2.77187,
   2.838606,
   2.908444,
   2.981602,
   3.058316,
   3.138846,
   3.22348,
   3.312531,
   3.406347,
   3.505313,
   3.609856,
   3.720451,
   3.837627,
   3.961977,
   4.094166,
   4.234943,
   4.385154,
   4.54576,
   4.717855,
   4.902688,
   5.101698,
   5.316542,
   5.549146,
   5.801757,
   6.077011,
   6.378027,
   6.708513,
   7.072918,
   7.476621,
   7.926188,
   8.429716,
   8.997301,
   9.64169,
   10.37921,
   11.2311,
   12.22549,
   13.40044,
   14.80867,
   16.52532,
   18.66113,
   21.38616,
   24.97509,
   29.90123,
   37.05285,
   41.97836,
   48.30665,
   56.71609,
   62.0413,
   68.39724,
   76.10665,
   84.96711,
   104.7801,
   127.3899,
   152.6932,
   180.4401,
   210.2203,
   273.4282,
   305.2603,
   335.9895,
   364.5941,
   377.7785,
   390.0515,
   401.295,
   411.3985,
   420.2607,
   427.7913,
   433.9125,
   438.5605,
   441.6864,
   443.2571,
   443.2558,
   441.6825,
   438.5541,
   433.9036,
   427.7799,
   420.247,
   411.3827,
   401.2772,
   390.0319,
   377.7573,
   350.5982,
   320.8004,
   289.3933,
   225.6738,
   195.0834,
   166.26,
   139.6959,
   115.7199,
   94.50628,
   76.10732,
   61.05423,
   49.06926,
   39.50884,
   31.86817,
   25.75046,
   20.84327,
   13.72579,
   9.09867,
   6.070133,
   4.074863,
   2.751953,
   1.869409,
   1.277112,
   0.8772905,
   0.6058706,
   0.4206037,
   0.2934679,
   0.2057702,
   0.144971,
   0.1026128,
   0.07296096,
   0.05210713,
   0.03737424,
   0.02691962,
   0.01946891,
   0.01413666,
   0.01030485,
   0.007540265,
   0.005537857,
   0.004081967,
   0.003019489,
   0.002241291,
   0.001669283,
   0.001247372,
   0.0009351125,
   0.0007032397,
   0.0005304992,
   0.0004014015,
   0.00030462,
   0.000231844,
   0.0001769561,
   0.0001354383,
   0.0001039441,
   7.998645e-05,
   6.171178e-05,
   4.77345e-05,
   3.701585e-05,
   2.877484e-05,
   2.242267e-05,
   1.751423e-05,
   1.371213e-05,
   1.075994e-05,
   8.462279e-06,
   6.669911e-06,
   5.268542e-06,
   4.170438e-06,
   3.30809e-06,
   2.629428e-06,
   2.0942e-06,
   2.0942e-06,
   2.0942e-06,
   0};
   graph = new TGraph(257,manca_Y_Norm[m_Y]_Comp[cb2_Y3S]_fx4,manca_Y_Norm[m_Y]_Comp[cb2_Y3S]_fy4);
   graph->SetName("manca_Y_Norm[m_Y]_Comp[cb2_Y3S]");
   graph->SetTitle("Projection of manca(Y)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#990000");
   graph->SetLineColor(ci);
   
   TH1F *Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4 = new TH1F("Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4","Projection of manca(Y)",257,8.568,11.232);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->SetMinimum(0);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->SetMaximum(487.5828);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->SetDirectory(0);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->SetStats(0);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->SetMarkerStyle(20);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->SetMarkerSize(1.2);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB_CompoBcb2_Y3ScB4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y_Norm[m_Y]_Comp[cb2_Y3S]4);
   
   graph->Draw("l");
   
   Double_t manca_Y_Norm[m_Y]_fx5[265] = {
   8.79,
   8.79,
   8.8,
   8.81,
   8.82,
   8.83,
   8.84,
   8.85,
   8.86,
   8.87,
   8.88,
   8.89,
   8.9,
   8.91,
   8.92,
   8.93,
   8.94,
   8.95,
   8.96,
   8.97,
   8.98,
   8.99,
   9,
   9.01,
   9.02,
   9.03,
   9.04,
   9.05,
   9.06,
   9.07,
   9.08,
   9.09,
   9.1,
   9.11,
   9.12,
   9.13,
   9.14,
   9.15,
   9.16,
   9.17,
   9.18,
   9.19,
   9.2,
   9.21,
   9.22,
   9.23,
   9.24,
   9.25,
   9.26,
   9.27,
   9.28,
   9.29,
   9.3,
   9.31,
   9.32,
   9.33,
   9.34,
   9.35,
   9.36,
   9.37,
   9.375,
   9.38,
   9.385,
   9.3875,
   9.39,
   9.3925,
   9.395,
   9.4,
   9.405,
   9.41,
   9.415,
   9.42,
   9.43,
   9.435,
   9.44,
   9.4425,
   9.445,
   9.4475,
   9.45,
   9.4525,
   9.455,
   9.4575,
   9.46,
   9.4625,
   9.465,
   9.4675,
   9.47,
   9.4725,
   9.475,
   9.4775,
   9.48,
   9.4825,
   9.485,
   9.4875,
   9.49,
   9.495,
   9.5,
   9.51,
   9.515,
   9.52,
   9.525,
   9.53,
   9.535,
   9.5375,
   9.54,
   9.5425,
   9.545,
   9.55,
   9.555,
   9.56,
   9.565,
   9.57,
   9.58,
   9.59,
   9.6,
   9.61,
   9.62,
   9.63,
   9.64,
   9.65,
   9.66,
   9.67,
   9.68,
   9.69,
   9.7,
   9.71,
   9.72,
   9.73,
   9.74,
   9.75,
   9.76,
   9.77,
   9.78,
   9.79,
   9.8,
   9.81,
   9.82,
   9.83,
   9.84,
   9.85,
   9.86,
   9.87,
   9.88,
   9.89,
   9.9,
   9.91,
   9.92,
   9.93,
   9.94,
   9.95,
   9.955,
   9.96,
   9.97,
   9.98,
   9.99,
   10,
   10.005,
   10.01,
   10.015,
   10.02,
   10.025,
   10.03,
   10.035,
   10.04,
   10.045,
   10.05,
   10.06,
   10.07,
   10.08,
   10.09,
   10.1,
   10.105,
   10.11,
   10.12,
   10.13,
   10.14,
   10.15,
   10.16,
   10.17,
   10.18,
   10.19,
   10.2,
   10.21,
   10.22,
   10.23,
   10.24,
   10.25,
   10.26,
   10.27,
   10.28,
   10.29,
   10.3,
   10.31,
   10.32,
   10.33,
   10.34,
   10.35,
   10.36,
   10.37,
   10.38,
   10.39,
   10.4,
   10.41,
   10.42,
   10.43,
   10.44,
   10.45,
   10.46,
   10.47,
   10.48,
   10.49,
   10.5,
   10.51,
   10.52,
   10.53,
   10.54,
   10.55,
   10.56,
   10.57,
   10.58,
   10.59,
   10.6,
   10.61,
   10.62,
   10.63,
   10.64,
   10.65,
   10.66,
   10.67,
   10.68,
   10.69,
   10.7,
   10.71,
   10.72,
   10.73,
   10.74,
   10.75,
   10.76,
   10.77,
   10.78,
   10.79,
   10.8,
   10.81,
   10.82,
   10.83,
   10.84,
   10.85,
   10.86,
   10.87,
   10.88,
   10.89,
   10.9,
   10.91,
   10.92,
   10.93,
   10.94,
   10.95,
   10.96,
   10.97,
   10.98,
   10.99,
   11,
   11,
   11.01,
   11.01};
   Double_t manca_Y_Norm[m_Y]_fy5[265] = {
   0,
   155.8201,
   155.8201,
   155.4712,
   155.1348,
   154.8116,
   154.5019,
   154.2064,
   153.9257,
   153.6604,
   153.4113,
   153.1791,
   152.9646,
   152.7688,
   152.5925,
   152.4369,
   152.303,
   152.1922,
   152.1058,
   152.0452,
   152.0121,
   152.0082,
   152.0355,
   152.0962,
   152.1926,
   152.3273,
   152.5033,
   152.7237,
   152.9923,
   153.313,
   153.6904,
   154.1296,
   154.6364,
   155.2173,
   155.8798,
   156.6323,
   157.4848,
   158.4485,
   159.5365,
   160.7642,
   162.1495,
   163.7137,
   165.4821,
   167.485,
   169.7591,
   172.3492,
   175.3104,
   178.7117,
   182.64,
   187.2068,
   192.5571,
   198.883,
   206.4447,
   215.6025,
   226.8708,
   241.0082,
   259.1807,
   283.2751,
   316.5482,
   365.1287,
   398.7238,
   442.0138,
   499.7251,
   536.3662,
   580.188,
   633.4635,
   699.1998,
   854.2574,
   1034.475,
   1239.133,
   1465.969,
   1711.011,
   2231.116,
   2490.006,
   2735.462,
   2849.99,
   2957.376,
   3056.409,
   3145.941,
   3224.912,
   3292.364,
   3347.47,
   3389.542,
   3418.05,
   3432.631,
   3433.1,
   3419.448,
   3391.849,
   3350.652,
   3296.373,
   3229.688,
   3151.416,
   3062.503,
   2964.003,
   2857.057,
   2622.7,
   2369.464,
   1845.756,
   1592.828,
   1355.231,
   1137.89,
   943.9751,
   775.0103,
   699.9618,
   632.2671,
   572.5407,
   519.8146,
   432.0774,
   363.4629,
   309.6787,
   267.4222,
   234.1469,
   187.1094,
   157.5495,
   138.8029,
   126.8033,
   119.0494,
   113.9902,
   110.6569,
   108.4401,
   106.9538,
   105.9523,
   105.2784,
   104.8314,
   104.5469,
   104.384,
   104.3173,
   104.3318,
   104.4198,
   104.5785,
   104.8092,
   105.1164,
   105.5077,
   105.9937,
   106.5887,
   107.3109,
   108.184,
   109.2386,
   110.5147,
   112.0655,
   113.9633,
   116.3079,
   119.242,
   122.9759,
   127.833,
   134.3359,
   143.3865,
   156.6809,
   177.8136,
   215.8967,
   248.017,
   287.3247,
   383.2179,
   499.1184,
   626.4911,
   751.5344,
   807.9044,
   857.2562,
   897.5704,
   927.1259,
   944.6217,
   949.2717,
   940.8625,
   919.77,
   886.9308,
   843.7736,
   734.0349,
   607.4049,
   480.628,
   366.8628,
   273.8632,
   236.0661,
   205.0974,
   161.3147,
   133.863,
   116.5797,
   105.6964,
   98.89402,
   94.74012,
   92.35093,
   91.18825,
   90.93804,
   91.44037,
   92.65429,
   94.65136,
   97.64187,
   102.0568,
   108.7563,
   119.5986,
   139.3057,
   175.3247,
   222.888,
   280.0753,
   342.9509,
   405.1855,
   458.9251,
   496.3461,
   511.4959,
   501.8289,
   468.8913,
   417.9028,
   356.3904,
   292.3649,
   232.6467,
   181.8038,
   141.8899,
   114.5519,
   97.05238,
   85.73041,
   78.31724,
   73.3958,
   70.0743,
   67.78742,
   66.17423,
   65.00274,
   64.12282,
   63.43669,
   62.88027,
   62.4113,
   62.00175,
   61.63293,
   61.2923,
   60.97137,
   60.66443,
   60.36754,
   60.07804,
   59.79406,
   59.51434,
   59.23797,
   58.96434,
   58.69301,
   58.42366,
   58.15608,
   57.8901,
   57.62561,
   57.36253,
   57.1008,
   56.84037,
   56.5812,
   56.32327,
   56.06656,
   55.81105,
   55.55673,
   55.30358,
   55.0516,
   54.80078,
   54.55111,
   54.30258,
   54.05518,
   53.80892,
   53.56378,
   53.31976,
   53.07686,
   52.83506,
   52.59436,
   52.35476,
   52.11625,
   51.87883,
   51.64249,
   51.40723,
   51.17304,
   50.93992,
   50.93992,
   50.93992,
   0};
   graph = new TGraph(265,manca_Y_Norm[m_Y]_fx5,manca_Y_Norm[m_Y]_fy5);
   graph->SetName("manca_Y_Norm[m_Y]");
   graph->SetTitle("Projection of manca(Y)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff9933");
   graph->SetLineColor(ci);
   graph->SetLineWidth(3);
   
   TH1F *Graph_manca_Y_NormoBm_YcB5 = new TH1F("Graph_manca_Y_NormoBm_YcB5","Projection of manca(Y)",265,8.568,11.232);
   Graph_manca_Y_NormoBm_YcB5->SetMinimum(0);
   Graph_manca_Y_NormoBm_YcB5->SetMaximum(3776.41);
   Graph_manca_Y_NormoBm_YcB5->SetDirectory(0);
   Graph_manca_Y_NormoBm_YcB5->SetStats(0);
   Graph_manca_Y_NormoBm_YcB5->SetMarkerStyle(20);
   Graph_manca_Y_NormoBm_YcB5->SetMarkerSize(1.2);
   Graph_manca_Y_NormoBm_YcB5->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y_NormoBm_YcB5->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB5->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y_NormoBm_YcB5->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB5->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB5->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y_NormoBm_YcB5->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB5->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB5->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB5->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y_NormoBm_YcB5->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y_NormoBm_YcB5->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y_NormoBm_YcB5->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y_NormoBm_YcB5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y_Norm[m_Y]5);
   
   graph->Draw("l");
   
   Double_t h_SelUps_fx3001[220] = {
   8.805,
   8.815,
   8.825,
   8.835,
   8.845,
   8.855,
   8.865,
   8.875,
   8.885,
   8.895,
   8.905,
   8.915,
   8.925,
   8.935,
   8.945,
   8.955,
   8.965,
   8.975,
   8.985,
   8.995,
   9.005,
   9.015,
   9.025,
   9.035,
   9.045,
   9.055,
   9.065,
   9.075,
   9.085,
   9.095,
   9.105,
   9.115,
   9.125,
   9.135,
   9.145,
   9.155,
   9.165,
   9.175,
   9.185,
   9.195,
   9.205,
   9.215,
   9.225,
   9.235,
   9.245,
   9.255,
   9.265,
   9.275,
   9.285,
   9.295,
   9.305,
   9.315,
   9.325,
   9.335,
   9.345,
   9.355,
   9.365,
   9.375,
   9.385,
   9.395,
   9.405,
   9.415,
   9.425,
   9.435,
   9.445,
   9.455,
   9.465,
   9.475,
   9.485,
   9.495,
   9.505,
   9.515,
   9.525,
   9.535,
   9.545,
   9.555,
   9.565,
   9.575,
   9.585,
   9.595,
   9.605,
   9.615,
   9.625,
   9.635,
   9.645,
   9.655,
   9.665,
   9.675,
   9.685,
   9.695,
   9.705,
   9.715,
   9.725,
   9.735,
   9.745,
   9.755,
   9.765,
   9.775,
   9.785,
   9.795,
   9.805,
   9.815,
   9.825,
   9.835,
   9.845,
   9.855,
   9.865,
   9.875,
   9.885,
   9.895,
   9.905,
   9.915,
   9.925,
   9.935,
   9.945,
   9.955,
   9.965,
   9.975,
   9.985,
   9.995,
   10.005,
   10.015,
   10.025,
   10.035,
   10.045,
   10.055,
   10.065,
   10.075,
   10.085,
   10.095,
   10.105,
   10.115,
   10.125,
   10.135,
   10.145,
   10.155,
   10.165,
   10.175,
   10.185,
   10.195,
   10.205,
   10.215,
   10.225,
   10.235,
   10.245,
   10.255,
   10.265,
   10.275,
   10.285,
   10.295,
   10.305,
   10.315,
   10.325,
   10.335,
   10.345,
   10.355,
   10.365,
   10.375,
   10.385,
   10.395,
   10.405,
   10.415,
   10.425,
   10.435,
   10.445,
   10.455,
   10.465,
   10.475,
   10.485,
   10.495,
   10.505,
   10.515,
   10.525,
   10.535,
   10.545,
   10.555,
   10.565,
   10.575,
   10.585,
   10.595,
   10.605,
   10.615,
   10.625,
   10.635,
   10.645,
   10.655,
   10.665,
   10.675,
   10.685,
   10.695,
   10.705,
   10.715,
   10.725,
   10.735,
   10.745,
   10.755,
   10.765,
   10.775,
   10.785,
   10.795,
   10.805,
   10.815,
   10.825,
   10.835,
   10.845,
   10.855,
   10.865,
   10.875,
   10.885,
   10.895,
   10.905,
   10.915,
   10.925,
   10.935,
   10.945,
   10.955,
   10.965,
   10.975,
   10.985,
   10.995};
   Double_t h_SelUps_fy3001[220] = {
   154,
   139,
   166,
   149,
   147,
   153,
   163,
   141,
   159,
   152,
   161,
   164,
   151,
   151,
   149,
   143,
   128,
   148,
   165,
   161,
   172,
   156,
   147,
   164,
   150,
   159,
   137,
   148,
   153,
   158,
   159,
   146,
   150,
   160,
   171,
   155,
   155,
   144,
   184,
   184,
   170,
   170,
   186,
   169,
   198,
   197,
   166,
   168,
   215,
   197,
   204,
   214,
   218,
   242,
   260,
   288,
   353,
   425,
   520,
   714,
   995,
   1347,
   1754,
   2290,
   2832,
   3317,
   3537,
   3486,
   3203,
   2609,
   2155,
   1616,
   1235,
   810,
   582,
   385,
   273,
   198,
   162,
   117,
   131,
   133,
   129,
   92,
   108,
   97,
   92,
   108,
   110,
   105,
   108,
   113,
   114,
   106,
   111,
   106,
   122,
   118,
   100,
   100,
   102,
   128,
   117,
   85,
   100,
   112,
   97,
   125,
   109,
   106,
   125,
   140,
   151,
   154,
   196,
   258,
   320,
   419,
   534,
   656,
   762,
   883,
   983,
   959,
   879,
   812,
   686,
   535,
   507,
   320,
   239,
   178,
   145,
   118,
   107,
   110,
   109,
   103,
   94,
   96,
   87,
   95,
   96,
   103,
   118,
   98,
   113,
   122,
   143,
   207,
   230,
   321,
   383,
   401,
   446,
   504,
   518,
   481,
   465,
   394,
   324,
   279,
   221,
   169,
   122,
   113,
   97,
   78,
   75,
   73,
   62,
   72,
   62,
   78,
   74,
   52,
   73,
   63,
   71,
   54,
   58,
   63,
   47,
   60,
   58,
   71,
   69,
   48,
   57,
   60,
   59,
   55,
   55,
   55,
   56,
   49,
   60,
   66,
   58,
   45,
   61,
   59,
   59,
   45,
   47,
   45,
   47,
   47,
   55,
   40,
   62,
   56,
   52,
   50,
   61,
   53,
   54,
   44,
   51,
   64};
   Double_t h_SelUps_felx3001[220] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_SelUps_fely3001[220] = {
   11.91974,
   11.30042,
   12.3938,
   11.71679,
   11.63466,
   11.87942,
   12.27693,
   11.38486,
   12.11943,
   11.83896,
   12.19843,
   12.31601,
   11.79837,
   11.79837,
   11.71679,
   11.46871,
   10.82475,
   11.6758,
   12.35496,
   12.19843,
   12.6244,
   12,
   11.63466,
   12.31601,
   11.75765,
   12.11943,
   11.21537,
   11.6758,
   11.87942,
   12.07975,
   12.11943,
   11.59339,
   11.75765,
   12.15899,
   12.58625,
   11.95994,
   11.95994,
   11.51041,
   13.07387,
   13.07387,
   12.54799,
   12.54799,
   13.14734,
   12.50961,
   13.58013,
   13.54457,
   12.3938,
   12.47112,
   14.1714,
   13.54457,
   13.79161,
   14.13728,
   14.27329,
   15.06438,
   15.63227,
   16.47793,
   18.29495,
   20.12159,
   22.30899,
   26.22546,
   31.04758,
   36.2049,
   41.38377,
   47.35656,
   52.71889,
   57.09557,
   58.97478,
   58.54447,
   56.09726,
   50.58082,
   45.92467,
   39.70261,
   34.64612,
   27.96489,
   23.62986,
   19.12779,
   16.03028,
   13.58013,
   12.23774,
   10.3282,
   10.95644,
   11.0434,
   10.86882,
   9.574201,
   9.904326,
   9.831854,
   9.574201,
   9.904326,
   10,
   9.759142,
   9.904326,
   10.1419,
   10.18878,
   9.807764,
   10.04751,
   9.807764,
   10.55667,
   10.37428,
   9.983255,
   9.983255,
   9.611874,
   10.82475,
   10.3282,
   9.201374,
   9.983255,
   10.09481,
   9.831854,
   10.69151,
   9.952272,
   9.807764,
   10.69151,
   11.34272,
   11.79837,
   11.91974,
   13.50893,
   15.57016,
   17.39553,
   19.9756,
   22.61385,
   25.11738,
   27.10888,
   29.21952,
   30.85682,
   30.47176,
   29.15215,
   28,
   25.69637,
   22.63547,
   22.02221,
   17.39553,
   14.96771,
   12.85103,
   11.55197,
   10.37428,
   9.856158,
   10,
   9.952272,
   9.661201,
   9.678086,
   9.780867,
   9.30942,
   9.729612,
   9.780867,
   9.661201,
   10.37428,
   9.882579,
   10.1419,
   10.55667,
   11.46871,
   13.89618,
   14.67399,
   17.42345,
   19.07677,
   19.53123,
   20.62463,
   21.95551,
   22.2651,
   21.43741,
   21.06965,
   19.35573,
   17.50694,
   16.21077,
   14.37447,
   12.50961,
   10.55667,
   10.1419,
   9.831854,
   8.812788,
   8.640903,
   8.524388,
   7.852713,
   8.465529,
   7.852713,
   8.812788,
   8.582844,
   7.187836,
   8.524388,
   7.916129,
   8.406258,
   7.32564,
   7.593751,
   7.916129,
   6.831172,
   7.724317,
   7.593751,
   8.406258,
   8.286444,
   6.903979,
   7.527619,
   7.724317,
   7.659312,
   7.39358,
   7.39358,
   7.39358,
   7.4609,
   6.976026,
   7.724317,
   8.103403,
   7.593751,
   6.683179,
   7.788779,
   7.659312,
   7.659312,
   6.683179,
   6.831172,
   6.683179,
   6.831172,
   6.831172,
   7.39358,
   6.298,
   7.852713,
   7.4609,
   7.187836,
   7.047337,
   7.788779,
   7.257065,
   7.32564,
   6.60794,
   7.117933,
   7.979042};
   Double_t h_SelUps_fehx3001[220] = {
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005,
   0.005};
   Double_t h_SelUps_fehy3001[220] = {
   12.91974,
   12.30042,
   13.3938,
   12.71679,
   12.63466,
   12.87942,
   13.27693,
   12.38486,
   13.11943,
   12.83896,
   13.19843,
   13.31601,
   12.79837,
   12.79837,
   12.71679,
   12.46871,
   11.82475,
   12.6758,
   13.35496,
   13.19843,
   13.6244,
   13,
   12.63466,
   13.31601,
   12.75765,
   13.11943,
   12.21537,
   12.6758,
   12.87942,
   13.07975,
   13.11943,
   12.59339,
   12.75765,
   13.15899,
   13.58625,
   12.95994,
   12.95994,
   12.51041,
   14.07387,
   14.07387,
   13.54799,
   13.54799,
   14.14734,
   13.50961,
   14.58013,
   14.54457,
   13.3938,
   13.47112,
   15.1714,
   14.54457,
   14.79161,
   15.13728,
   15.27329,
   16.06438,
   16.63227,
   17.47793,
   19.29495,
   21.12159,
   23.30899,
   27.22546,
   32.04758,
   37.2049,
   42.38377,
   48.35656,
   53.71889,
   58.09557,
   59.97478,
   59.54447,
   57.09726,
   51.58082,
   46.92467,
   40.70261,
   35.64612,
   28.96489,
   24.62986,
   20.12779,
   17.03028,
   14.58013,
   13.23774,
   11.3282,
   11.95644,
   12.0434,
   11.86882,
   10.62644,
   10.90433,
   10.88273,
   10.62644,
   10.90433,
   11,
   10.75914,
   10.90433,
   11.1419,
   11.18878,
   10.80776,
   11.04751,
   10.80776,
   11.55667,
   11.37428,
   11.03336,
   11.03336,
   10.61187,
   11.82475,
   11.3282,
   10.25573,
   11.03336,
   11.09481,
   10.88273,
   11.69151,
   10.95227,
   10.80776,
   11.69151,
   12.34272,
   12.79837,
   12.91974,
   14.50893,
   16.57016,
   18.39553,
   20.9756,
   23.61385,
   26.11738,
   28.10888,
   30.21952,
   31.85682,
   31.47176,
   30.15215,
   29,
   26.69637,
   23.63547,
   23.02221,
   18.39553,
   15.96771,
   13.85103,
   12.55197,
   11.37428,
   10.85616,
   11,
   10.95227,
   10.6612,
   10.72977,
   10.83201,
   10.36314,
   10.78102,
   10.83201,
   10.6612,
   11.37428,
   10.93319,
   11.1419,
   11.55667,
   12.46871,
   14.89618,
   15.67399,
   18.42345,
   20.07677,
   20.53123,
   21.62463,
   22.95551,
   23.2651,
   22.43741,
   22.06965,
   20.35573,
   18.50694,
   17.21077,
   15.37447,
   13.50961,
   11.55667,
   11.1419,
   10.88273,
   9.869531,
   9.698771,
   9.583044,
   8.916365,
   9.524592,
   8.916365,
   9.869531,
   9.641101,
   8.257346,
   9.583044,
   8.979274,
   9.465736,
   8.39385,
   8.659564,
   8.979274,
   7.904289,
   8.789023,
   8.659564,
   9.465736,
   9.346779,
   7.97633,
   8.594007,
   8.789023,
   8.724565,
   8.461166,
   8.461166,
   8.461166,
   8.527879,
   8.047634,
   8.789023,
   9.165094,
   8.659564,
   7.757905,
   8.852952,
   8.724565,
   8.724565,
   7.757905,
   7.904289,
   7.757905,
   7.904289,
   7.904289,
   8.461166,
   7.377261,
   8.916365,
   8.527879,
   8.257346,
   8.118225,
   8.852952,
   8.325916,
   8.39385,
   7.68351,
   8.188122,
   9.041691};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(220,h_SelUps_fx3001,h_SelUps_fy3001,h_SelUps_felx3001,h_SelUps_fehx3001,h_SelUps_fely3001,h_SelUps_fehy3001);
   grae->SetName("h_SelUps");
   grae->SetTitle("Histogram of SelUps_plot__m_Y");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_h_SelUps3001 = new TH1F("Graph_h_SelUps3001","Histogram of SelUps_plot__m_Y",220,8.58,11.22);
   Graph_h_SelUps3001->SetMinimum(0);
   Graph_h_SelUps3001->SetMaximum(3953.302);
   Graph_h_SelUps3001->SetDirectory(0);
   Graph_h_SelUps3001->SetStats(0);
   Graph_h_SelUps3001->SetMarkerStyle(20);
   Graph_h_SelUps3001->SetMarkerSize(1.2);
   Graph_h_SelUps3001->GetXaxis()->SetNdivisions(505);
   Graph_h_SelUps3001->GetXaxis()->SetLabelFont(132);
   Graph_h_SelUps3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_SelUps3001->GetXaxis()->SetLabelSize(0.05);
   Graph_h_SelUps3001->GetXaxis()->SetTitleSize(0.06);
   Graph_h_SelUps3001->GetXaxis()->SetTitleFont(132);
   Graph_h_SelUps3001->GetYaxis()->SetLabelFont(132);
   Graph_h_SelUps3001->GetYaxis()->SetLabelSize(0.05);
   Graph_h_SelUps3001->GetYaxis()->SetTitleSize(0.06);
   Graph_h_SelUps3001->GetYaxis()->SetTitleFont(42);
   Graph_h_SelUps3001->GetZaxis()->SetLabelFont(132);
   Graph_h_SelUps3001->GetZaxis()->SetLabelSize(0.05);
   Graph_h_SelUps3001->GetZaxis()->SetTitleSize(0.06);
   Graph_h_SelUps3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_SelUps3001);
   
   grae->Draw("p");
   
   TH1D *frame_24d7a0c0__2 = new TH1D("frame_24d7a0c0__2","A RooPlot of \"mass(mu+mu-)\"",220,8.8,11);
   frame_24d7a0c0__2->SetBinContent(1,3776.824);
   frame_24d7a0c0__2->SetMinimum(0);
   frame_24d7a0c0__2->SetMaximum(4000);
   frame_24d7a0c0__2->SetEntries(1);
   frame_24d7a0c0__2->SetDirectory(0);
   frame_24d7a0c0__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_24d7a0c0__2->SetLineColor(ci);
   frame_24d7a0c0__2->GetXaxis()->SetLabelFont(42);
   frame_24d7a0c0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_24d7a0c0__2->GetXaxis()->SetLabelSize(0.044);
   frame_24d7a0c0__2->GetXaxis()->SetTitleSize(0.035);
   frame_24d7a0c0__2->GetXaxis()->SetTitleOffset(1.2);
   frame_24d7a0c0__2->GetXaxis()->SetTitleFont(42);
   frame_24d7a0c0__2->GetYaxis()->SetLabelFont(42);
   frame_24d7a0c0__2->GetYaxis()->SetLabelOffset(0.007);
   frame_24d7a0c0__2->GetYaxis()->SetLabelSize(0.044);
   frame_24d7a0c0__2->GetYaxis()->SetTitleSize(0.035);
   frame_24d7a0c0__2->GetYaxis()->SetTitleOffset(1.4);
   frame_24d7a0c0__2->GetYaxis()->SetTitleFont(42);
   frame_24d7a0c0__2->GetZaxis()->SetLabelFont(42);
   frame_24d7a0c0__2->GetZaxis()->SetLabelSize(0.035);
   frame_24d7a0c0__2->GetZaxis()->SetTitleSize(0.035);
   frame_24d7a0c0__2->GetZaxis()->SetTitleFont(42);
   frame_24d7a0c0__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
void csGJ_one_bin_scales_5b_6_0pt8_0_2_2y3_0()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Jul  6 09:55:01 2017) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.345679,-0.02835443,1.123457,0.1488608);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h2__1 = new TH1F("h2__1","cos#Theta_{GJ}",40,-1,1);
   h2__1->SetBinContent(1,0.00752622);
   h2__1->SetBinContent(2,0.03565456);
   h2__1->SetBinContent(3,0.05384983);
   h2__1->SetBinContent(4,0.06565557);
   h2__1->SetBinContent(5,0.07441223);
   h2__1->SetBinContent(6,0.08402549);
   h2__1->SetBinContent(7,0.08786808);
   h2__1->SetBinContent(8,0.09712823);
   h2__1->SetBinContent(9,0.09587432);
   h2__1->SetBinContent(10,0.09826973);
   h2__1->SetBinContent(11,0.09166342);
   h2__1->SetBinContent(12,0.09009285);
   h2__1->SetBinContent(13,0.08453438);
   h2__1->SetBinContent(14,0.0827042);
   h2__1->SetBinContent(15,0.07943523);
   h2__1->SetBinContent(16,0.07881061);
   h2__1->SetBinContent(17,0.07757229);
   h2__1->SetBinContent(18,0.07441553);
   h2__1->SetBinContent(19,0.07156029);
   h2__1->SetBinContent(20,0.07377235);
   h2__1->SetBinContent(21,0.07444881);
   h2__1->SetBinContent(22,0.07594284);
   h2__1->SetBinContent(23,0.07866248);
   h2__1->SetBinContent(24,0.07576609);
   h2__1->SetBinContent(25,0.07814287);
   h2__1->SetBinContent(26,0.08101305);
   h2__1->SetBinContent(27,0.08208071);
   h2__1->SetBinContent(28,0.08653601);
   h2__1->SetBinContent(29,0.09412263);
   h2__1->SetBinContent(30,0.09215296);
   h2__1->SetBinContent(31,0.09112878);
   h2__1->SetBinContent(32,0.09472832);
   h2__1->SetBinContent(33,0.08871849);
   h2__1->SetBinContent(34,0.08353058);
   h2__1->SetBinContent(35,0.07872369);
   h2__1->SetBinContent(36,0.07571153);
   h2__1->SetBinContent(37,0.06314979);
   h2__1->SetBinContent(38,0.05326372);
   h2__1->SetBinContent(39,0.04023491);
   h2__1->SetBinContent(40,0.00711629);
   h2__1->SetBinError(1,0.001042305);
   h2__1->SetBinError(2,0.002181724);
   h2__1->SetBinError(3,0.002402281);
   h2__1->SetBinError(4,0.002545738);
   h2__1->SetBinError(5,0.002650743);
   h2__1->SetBinError(6,0.00278274);
   h2__1->SetBinError(7,0.002835348);
   h2__1->SetBinError(8,0.002978252);
   h2__1->SetBinError(9,0.002949821);
   h2__1->SetBinError(10,0.002975962);
   h2__1->SetBinError(11,0.002879942);
   h2__1->SetBinError(12,0.002840871);
   h2__1->SetBinError(13,0.002740889);
   h2__1->SetBinError(14,0.002708029);
   h2__1->SetBinError(15,0.002652789);
   h2__1->SetBinError(16,0.002634788);
   h2__1->SetBinError(17,0.002597826);
   h2__1->SetBinError(18,0.002555773);
   h2__1->SetBinError(19,0.002500643);
   h2__1->SetBinError(20,0.002535795);
   h2__1->SetBinError(21,0.002545515);
   h2__1->SetBinError(22,0.002573487);
   h2__1->SetBinError(23,0.002629332);
   h2__1->SetBinError(24,0.002576171);
   h2__1->SetBinError(25,0.002620915);
   h2__1->SetBinError(26,0.002668183);
   h2__1->SetBinError(27,0.002703718);
   h2__1->SetBinError(28,0.002768162);
   h2__1->SetBinError(29,0.002903373);
   h2__1->SetBinError(30,0.00288257);
   h2__1->SetBinError(31,0.002879334);
   h2__1->SetBinError(32,0.002930115);
   h2__1->SetBinError(33,0.002850829);
   h2__1->SetBinError(34,0.002767332);
   h2__1->SetBinError(35,0.00270818);
   h2__1->SetBinError(36,0.002675435);
   h2__1->SetBinError(37,0.002506425);
   h2__1->SetBinError(38,0.002387985);
   h2__1->SetBinError(39,0.002249067);
   h2__1->SetBinError(40,0.001029216);
   h2__1->SetMinimum(0);
   h2__1->SetMaximum(0.14);
   h2__1->SetEntries(86079);
   h2__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   h2__1->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   h2__1->SetMarkerColor(ci);
   h2__1->SetMarkerStyle(20);
   h2__1->SetMarkerSize(1.3);
   h2__1->GetXaxis()->SetNdivisions(505);
   h2__1->GetXaxis()->SetLabelFont(132);
   h2__1->GetXaxis()->SetLabelOffset(0.015);
   h2__1->GetXaxis()->SetLabelSize(0.05);
   h2__1->GetXaxis()->SetTitleSize(0.06);
   h2__1->GetXaxis()->SetTitleFont(132);
   h2__1->GetYaxis()->SetLabelFont(132);
   h2__1->GetYaxis()->SetLabelSize(0.05);
   h2__1->GetYaxis()->SetTitleSize(0.06);
   h2__1->GetYaxis()->SetTitleFont(42);
   h2__1->GetZaxis()->SetLabelFont(132);
   h2__1->GetZaxis()->SetLabelSize(0.05);
   h2__1->GetZaxis()->SetTitleSize(0.06);
   h2__1->GetZaxis()->SetTitleFont(42);
   h2__1->Draw("e");
   
   TH1F *h1__2 = new TH1F("h1__2","cos#Theta_{GJ}",40,-1,1);
   h1__2->SetBinContent(1,0.01948956);
   h1__2->SetBinContent(2,0.07290061);
   h1__2->SetBinContent(3,0.05135135);
   h1__2->SetBinContent(4,0.04123696);
   h1__2->SetBinContent(5,0.03278301);
   h1__2->SetBinContent(6,0.03124339);
   h1__2->SetBinContent(7,0.02784223);
   h1__2->SetBinContent(8,0.02861323);
   h1__2->SetBinContent(9,0.02915758);
   h1__2->SetBinContent(10,0.02679774);
   h1__2->SetBinContent(11,0.02259191);
   h1__2->SetBinContent(12,0.020402);
   h1__2->SetBinContent(13,0.01706331);
   h1__2->SetBinContent(14,0.01551822);
   h1__2->SetBinContent(15,0.01390154);
   h1__2->SetBinContent(16,0.01216547);
   h1__2->SetBinContent(17,0.01088384);
   h1__2->SetBinContent(18,0.01073837);
   h1__2->SetBinContent(19,0.01066891);
   h1__2->SetBinContent(20,0.009489019);
   h1__2->SetBinContent(21,0.009838431);
   h1__2->SetBinContent(22,0.009235929);
   h1__2->SetBinContent(23,0.00959658);
   h1__2->SetBinContent(24,0.01143802);
   h1__2->SetBinContent(25,0.01243407);
   h1__2->SetBinContent(26,0.01391681);
   h1__2->SetBinContent(27,0.01720008);
   h1__2->SetBinContent(28,0.01752004);
   h1__2->SetBinContent(29,0.02015531);
   h1__2->SetBinContent(30,0.02226259);
   h1__2->SetBinContent(31,0.02582288);
   h1__2->SetBinContent(32,0.02610996);
   h1__2->SetBinContent(33,0.02794587);
   h1__2->SetBinContent(34,0.02833305);
   h1__2->SetBinContent(35,0.02856138);
   h1__2->SetBinContent(36,0.03303209);
   h1__2->SetBinContent(37,0.04071493);
   h1__2->SetBinContent(38,0.05077377);
   h1__2->SetBinContent(39,0.07024427);
   h1__2->SetBinContent(40,0.02002572);
   h1__2->SetBinError(1,0.0009210746);
   h1__2->SetBinError(2,0.001796078);
   h1__2->SetBinError(3,0.001526419);
   h1__2->SetBinError(4,0.001382639);
   h1__2->SetBinError(5,0.00125836);
   h1__2->SetBinError(6,0.001232844);
   h1__2->SetBinError(7,0.001188336);
   h1__2->SetBinError(8,0.00121238);
   h1__2->SetBinError(9,0.001213239);
   h1__2->SetBinError(10,0.001172476);
   h1__2->SetBinError(11,0.001107159);
   h1__2->SetBinError(12,0.00105545);
   h1__2->SetBinError(13,0.0009803037);
   h1__2->SetBinError(14,0.0009372075);
   h1__2->SetBinError(15,0.0008960809);
   h1__2->SetBinError(16,0.0008465355);
   h1__2->SetBinError(17,0.0008153828);
   h1__2->SetBinError(18,0.0008027888);
   h1__2->SetBinError(19,0.000789946);
   h1__2->SetBinError(20,0.0007738194);
   h1__2->SetBinError(21,0.0007803379);
   h1__2->SetBinError(22,0.0007685554);
   h1__2->SetBinError(23,0.0007865266);
   h1__2->SetBinError(24,0.0008302211);
   h1__2->SetBinError(25,0.0008408186);
   h1__2->SetBinError(26,0.000900181);
   h1__2->SetBinError(27,0.0009700868);
   h1__2->SetBinError(28,0.0009829053);
   h1__2->SetBinError(29,0.001051301);
   h1__2->SetBinError(30,0.001092148);
   h1__2->SetBinError(31,0.001162776);
   h1__2->SetBinError(32,0.001168095);
   h1__2->SetBinError(33,0.001198528);
   h1__2->SetBinError(34,0.001192034);
   h1__2->SetBinError(35,0.001202622);
   h1__2->SetBinError(36,0.001265383);
   h1__2->SetBinError(37,0.001378421);
   h1__2->SetBinError(38,0.00151745);
   h1__2->SetBinError(39,0.001753714);
   h1__2->SetBinError(40,0.0009322743);
   h1__2->SetEntries(86079);
   h1__2->SetStats(0);
   h1__2->SetMarkerStyle(24);
   h1__2->SetMarkerSize(1.3);
   h1__2->GetXaxis()->SetNdivisions(505);
   h1__2->GetXaxis()->SetLabelFont(132);
   h1__2->GetXaxis()->SetLabelOffset(0.015);
   h1__2->GetXaxis()->SetLabelSize(0.05);
   h1__2->GetXaxis()->SetTitleSize(0.06);
   h1__2->GetXaxis()->SetTitleFont(132);
   h1__2->GetYaxis()->SetLabelFont(132);
   h1__2->GetYaxis()->SetLabelSize(0.05);
   h1__2->GetYaxis()->SetTitleSize(0.06);
   h1__2->GetYaxis()->SetTitleFont(42);
   h1__2->GetZaxis()->SetLabelFont(132);
   h1__2->GetZaxis()->SetLabelSize(0.05);
   h1__2->GetZaxis()->SetTitleSize(0.06);
   h1__2->GetZaxis()->SetTitleFont(42);
   h1__2->Draw("hist same");
   
   TH1F *h3__3 = new TH1F("h3__3","cos#Theta_{GJ}",40,-1,1);
   h3__3->SetBinContent(1,0.001656324);
   h3__3->SetBinContent(2,0.02366278);
   h3__3->SetBinContent(3,0.03123374);
   h3__3->SetBinContent(4,0.03915024);
   h3__3->SetBinContent(5,0.04947718);
   h3__3->SetBinContent(6,0.04538107);
   h3__3->SetBinContent(7,0.05193713);
   h3__3->SetBinContent(8,0.06116492);
   h3__3->SetBinContent(9,0.06752048);
   h3__3->SetBinContent(10,0.06759287);
   h3__3->SetBinContent(11,0.06714119);
   h3__3->SetBinContent(12,0.06929178);
   h3__3->SetBinContent(13,0.05811911);
   h3__3->SetBinContent(14,0.05932188);
   h3__3->SetBinContent(15,0.05718207);
   h3__3->SetBinContent(16,0.05444836);
   h3__3->SetBinContent(17,0.05104951);
   h3__3->SetBinContent(18,0.04774092);
   h3__3->SetBinContent(19,0.04724258);
   h3__3->SetBinContent(20,0.05022294);
   h3__3->SetBinContent(21,0.05088189);
   h3__3->SetBinContent(22,0.04597882);
   h3__3->SetBinContent(23,0.04659984);
   h3__3->SetBinContent(24,0.05024346);
   h3__3->SetBinContent(25,0.04730424);
   h3__3->SetBinContent(26,0.05559691);
   h3__3->SetBinContent(27,0.05622711);
   h3__3->SetBinContent(28,0.06338879);
   h3__3->SetBinContent(29,0.0632203);
   h3__3->SetBinContent(30,0.06453272);
   h3__3->SetBinContent(31,0.07019588);
   h3__3->SetBinContent(32,0.06210707);
   h3__3->SetBinContent(33,0.06277233);
   h3__3->SetBinContent(34,0.06121802);
   h3__3->SetBinContent(35,0.04968626);
   h3__3->SetBinContent(36,0.04975208);
   h3__3->SetBinContent(37,0.03972108);
   h3__3->SetBinContent(38,0.03019511);
   h3__3->SetBinContent(39,0.02722531);
   h3__3->SetBinContent(40,0.002615724);
   h3__3->SetBinError(1,0.001523929);
   h3__3->SetBinError(2,0.003499394);
   h3__3->SetBinError(3,0.003431586);
   h3__3->SetBinError(4,0.003495308);
   h3__3->SetBinError(5,0.003691817);
   h3__3->SetBinError(6,0.003561323);
   h3__3->SetBinError(7,0.003710088);
   h3__3->SetBinError(8,0.003997225);
   h3__3->SetBinError(9,0.004128855);
   h3__3->SetBinError(10,0.004096741);
   h3__3->SetBinError(11,0.004084409);
   h3__3->SetBinError(12,0.004081114);
   h3__3->SetBinError(13,0.003752423);
   h3__3->SetBinError(14,0.003750787);
   h3__3->SetBinError(15,0.003693621);
   h3__3->SetBinError(16,0.003541845);
   h3__3->SetBinError(17,0.003461508);
   h3__3->SetBinError(18,0.003343531);
   h3__3->SetBinError(19,0.003301597);
   h3__3->SetBinError(20,0.003421515);
   h3__3->SetBinError(21,0.003458114);
   h3__3->SetBinError(22,0.003266176);
   h3__3->SetBinError(23,0.003289278);
   h3__3->SetBinError(24,0.003452672);
   h3__3->SetBinError(25,0.003326278);
   h3__3->SetBinError(26,0.003634558);
   h3__3->SetBinError(27,0.003693616);
   h3__3->SetBinError(28,0.003886953);
   h3__3->SetBinError(29,0.003918885);
   h3__3->SetBinError(30,0.003992282);
   h3__3->SetBinError(31,0.00418312);
   h3__3->SetBinError(32,0.00398112);
   h3__3->SetBinError(33,0.004025431);
   h3__3->SetBinError(34,0.003970345);
   h3__3->SetBinError(35,0.003691568);
   h3__3->SetBinError(36,0.003705049);
   h3__3->SetBinError(37,0.003505779);
   h3__3->SetBinError(38,0.003361184);
   h3__3->SetBinError(39,0.003489756);
   h3__3->SetBinError(40,0.001572887);
   h3__3->SetEntries(86079);
   h3__3->SetStats(0);

   ci = TColor::GetColor("#0000ff");
   h3__3->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   h3__3->SetMarkerColor(ci);
   h3__3->SetMarkerStyle(21);
   h3__3->SetMarkerSize(1.2);
   h3__3->GetXaxis()->SetNdivisions(505);
   h3__3->GetXaxis()->SetLabelFont(132);
   h3__3->GetXaxis()->SetLabelOffset(0.015);
   h3__3->GetXaxis()->SetLabelSize(0.05);
   h3__3->GetXaxis()->SetTitleSize(0.06);
   h3__3->GetXaxis()->SetTitleFont(132);
   h3__3->GetYaxis()->SetLabelFont(132);
   h3__3->GetYaxis()->SetLabelSize(0.05);
   h3__3->GetYaxis()->SetTitleSize(0.06);
   h3__3->GetYaxis()->SetTitleFont(42);
   h3__3->GetZaxis()->SetLabelFont(132);
   h3__3->GetZaxis()->SetLabelSize(0.05);
   h3__3->GetZaxis()->SetTitleSize(0.06);
   h3__3->GetZaxis()->SetTitleFont(42);
   h3__3->Draw("e same");
   
   TH1F *h4__4 = new TH1F("h4__4","cos#Theta_{GJ}",40,-1,1);
   h4__4->SetBinContent(1,-0.0004247715);
   h4__4->SetBinContent(2,0.0025626);
   h4__4->SetBinContent(3,0.01757204);
   h4__4->SetBinContent(4,0.02090364);
   h4__4->SetBinContent(5,0.02887285);
   h4__4->SetBinContent(6,0.02706026);
   h4__4->SetBinContent(7,0.02809295);
   h4__4->SetBinContent(8,0.03015067);
   h4__4->SetBinContent(9,0.02911516);
   h4__4->SetBinContent(10,0.03299272);
   h4__4->SetBinContent(11,0.03097936);
   h4__4->SetBinContent(12,0.03173116);
   h4__4->SetBinContent(13,0.0350729);
   h4__4->SetBinContent(14,0.03007904);
   h4__4->SetBinContent(15,0.02772944);
   h4__4->SetBinContent(16,0.02353449);
   h4__4->SetBinContent(17,0.02916489);
   h4__4->SetBinContent(18,0.02298613);
   h4__4->SetBinContent(19,0.02400569);
   h4__4->SetBinContent(20,0.02571372);
   h4__4->SetBinContent(21,0.02351529);
   h4__4->SetBinContent(22,0.02726186);
   h4__4->SetBinContent(23,0.02678625);
   h4__4->SetBinContent(24,0.02975859);
   h4__4->SetBinContent(25,0.02449579);
   h4__4->SetBinContent(26,0.03255214);
   h4__4->SetBinContent(27,0.03352411);
   h4__4->SetBinContent(28,0.03160441);
   h4__4->SetBinContent(29,0.03247843);
   h4__4->SetBinContent(30,0.0320438);
   h4__4->SetBinContent(31,0.02948206);
   h4__4->SetBinContent(32,0.03233546);
   h4__4->SetBinContent(33,0.02954827);
   h4__4->SetBinContent(34,0.03300053);
   h4__4->SetBinContent(35,0.02708318);
   h4__4->SetBinContent(36,0.02380498);
   h4__4->SetBinContent(37,0.01195167);
   h4__4->SetBinContent(38,0.01741336);
   h4__4->SetBinContent(39,0.002906638);
   h4__4->SetBinContent(40,0.0005582531);
   h4__4->SetBinError(1,0.001177079);
   h4__4->SetBinError(2,0.002501232);
   h4__4->SetBinError(3,0.00270344);
   h4__4->SetBinError(4,0.002713957);
   h4__4->SetBinError(5,0.002890627);
   h4__4->SetBinError(6,0.002810612);
   h4__4->SetBinError(7,0.002842379);
   h4__4->SetBinError(8,0.002872797);
   h4__4->SetBinError(9,0.002868919);
   h4__4->SetBinError(10,0.002963346);
   h4__4->SetBinError(11,0.002849673);
   h4__4->SetBinError(12,0.002857592);
   h4__4->SetBinError(13,0.002945026);
   h4__4->SetBinError(14,0.002715858);
   h4__4->SetBinError(15,0.002568078);
   h4__4->SetBinError(16,0.002410498);
   h4__4->SetBinError(17,0.002638897);
   h4__4->SetBinError(18,0.002346816);
   h4__4->SetBinError(19,0.002400111);
   h4__4->SetBinError(20,0.002455139);
   h4__4->SetBinError(21,0.00234934);
   h4__4->SetBinError(22,0.00252858);
   h4__4->SetBinError(23,0.002500519);
   h4__4->SetBinError(24,0.002651167);
   h4__4->SetBinError(25,0.002420933);
   h4__4->SetBinError(26,0.002816189);
   h4__4->SetBinError(27,0.002835599);
   h4__4->SetBinError(28,0.00280484);
   h4__4->SetBinError(29,0.002860803);
   h4__4->SetBinError(30,0.002860827);
   h4__4->SetBinError(31,0.002843893);
   h4__4->SetBinError(32,0.002953511);
   h4__4->SetBinError(33,0.002888305);
   h4__4->SetBinError(34,0.002985321);
   h4__4->SetBinError(35,0.002805176);
   h4__4->SetBinError(36,0.002723292);
   h4__4->SetBinError(37,0.002405268);
   h4__4->SetBinError(38,0.002727055);
   h4__4->SetBinError(39,0.002413109);
   h4__4->SetBinError(40,0.001298601);
   h4__4->SetEntries(86079);
   h4__4->SetStats(0);

   ci = TColor::GetColor("#009900");
   h4__4->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   h4__4->SetMarkerColor(ci);
   h4__4->SetMarkerStyle(33);
   h4__4->SetMarkerSize(2.1);
   h4__4->GetXaxis()->SetNdivisions(505);
   h4__4->GetXaxis()->SetLabelFont(132);
   h4__4->GetXaxis()->SetLabelOffset(0.015);
   h4__4->GetXaxis()->SetLabelSize(0.05);
   h4__4->GetXaxis()->SetTitleSize(0.06);
   h4__4->GetXaxis()->SetTitleFont(132);
   h4__4->GetYaxis()->SetLabelFont(132);
   h4__4->GetYaxis()->SetLabelSize(0.05);
   h4__4->GetYaxis()->SetTitleSize(0.06);
   h4__4->GetYaxis()->SetTitleFont(42);
   h4__4->GetZaxis()->SetLabelFont(132);
   h4__4->GetZaxis()->SetLabelSize(0.05);
   h4__4->GetZaxis()->SetTitleSize(0.06);
   h4__4->GetZaxis()->SetTitleFont(42);
   h4__4->Draw("e same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
void csHX_one_bin_6_0pt8_0_2_2y3_0()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Jul  6 09:58:42 2017) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.345679,-445.5696,1.123457,2339.241);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h2__1 = new TH1F("h2__1","cos#Theta_{HX}",40,-1,1);
   h2__1->SetBinContent(4,22.85786);
   h2__1->SetBinContent(5,172.6436);
   h2__1->SetBinContent(6,365.2285);
   h2__1->SetBinContent(7,593.1727);
   h2__1->SetBinContent(8,771.6688);
   h2__1->SetBinContent(9,1093.198);
   h2__1->SetBinContent(10,1129.343);
   h2__1->SetBinContent(11,1303.616);
   h2__1->SetBinContent(12,1326.688);
   h2__1->SetBinContent(13,1300.422);
   h2__1->SetBinContent(14,1348.018);
   h2__1->SetBinContent(15,1327.139);
   h2__1->SetBinContent(16,1305.709);
   h2__1->SetBinContent(17,1300.369);
   h2__1->SetBinContent(18,1322.496);
   h2__1->SetBinContent(19,1339.548);
   h2__1->SetBinContent(20,1287.213);
   h2__1->SetBinContent(21,1271.382);
   h2__1->SetBinContent(22,1275.078);
   h2__1->SetBinContent(23,1342.597);
   h2__1->SetBinContent(24,1298.906);
   h2__1->SetBinContent(25,1313.251);
   h2__1->SetBinContent(26,1345.756);
   h2__1->SetBinContent(27,1348.061);
   h2__1->SetBinContent(28,1324.37);
   h2__1->SetBinContent(29,1412.126);
   h2__1->SetBinContent(30,1260.816);
   h2__1->SetBinContent(31,1139.728);
   h2__1->SetBinContent(32,1043.14);
   h2__1->SetBinContent(33,857.4207);
   h2__1->SetBinContent(34,616.1996);
   h2__1->SetBinContent(35,337.3662);
   h2__1->SetBinContent(36,180.4428);
   h2__1->SetBinContent(37,33.04683);
   h2__1->SetBinError(4,5.57381);
   h2__1->SetBinError(5,14.7023);
   h2__1->SetBinError(6,20.95024);
   h2__1->SetBinError(7,26.43145);
   h2__1->SetBinError(8,30.339);
   h2__1->SetBinError(9,35.83165);
   h2__1->SetBinError(10,36.52001);
   h2__1->SetBinError(11,38.77523);
   h2__1->SetBinError(12,39.32836);
   h2__1->SetBinError(13,38.99048);
   h2__1->SetBinError(14,39.51791);
   h2__1->SetBinError(15,39.10076);
   h2__1->SetBinError(16,38.67956);
   h2__1->SetBinError(17,38.64111);
   h2__1->SetBinError(18,38.83396);
   h2__1->SetBinError(19,38.99578);
   h2__1->SetBinError(20,38.10988);
   h2__1->SetBinError(21,38.13234);
   h2__1->SetBinError(22,38.04872);
   h2__1->SetBinError(23,39.21659);
   h2__1->SetBinError(24,38.5576);
   h2__1->SetBinError(25,38.77857);
   h2__1->SetBinError(26,39.16832);
   h2__1->SetBinError(27,39.42279);
   h2__1->SetBinError(28,39.25105);
   h2__1->SetBinError(29,40.53514);
   h2__1->SetBinError(30,38.32205);
   h2__1->SetBinError(31,36.72755);
   h2__1->SetBinError(32,35.10159);
   h2__1->SetBinError(33,31.86028);
   h2__1->SetBinError(34,27.22555);
   h2__1->SetBinError(35,20.35578);
   h2__1->SetBinError(36,14.87488);
   h2__1->SetBinError(37,6.783607);
   h2__1->SetMinimum(0);
   h2__1->SetMaximum(2200);
   h2__1->SetEntries(68973);
   h2__1->SetStats(0);
   h2__1->SetMarkerStyle(20);
   h2__1->SetMarkerSize(1.3);
   h2__1->GetXaxis()->SetNdivisions(505);
   h2__1->GetXaxis()->SetLabelFont(132);
   h2__1->GetXaxis()->SetLabelOffset(0.015);
   h2__1->GetXaxis()->SetLabelSize(0.05);
   h2__1->GetXaxis()->SetTitleSize(0.06);
   h2__1->GetXaxis()->SetTitleFont(132);
   h2__1->GetYaxis()->SetLabelFont(132);
   h2__1->GetYaxis()->SetLabelSize(0.05);
   h2__1->GetYaxis()->SetTitleSize(0.06);
   h2__1->GetYaxis()->SetTitleFont(42);
   h2__1->GetZaxis()->SetLabelFont(132);
   h2__1->GetZaxis()->SetLabelSize(0.05);
   h2__1->GetZaxis()->SetTitleSize(0.06);
   h2__1->GetZaxis()->SetTitleFont(42);
   h2__1->Draw("e");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
void phiHX_one_bin_6_0pt8_0_2_2y3_0()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Jul  6 10:01:56 2017) by ROOT version6.06/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-1.345679,-445.5696,1.123457,2339.241);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h2__1 = new TH1F("h2__1","#phi_{HX}",40,-1,1);
   h2__1->SetBinContent(1,393.8279);
   h2__1->SetBinContent(2,416.4322);
   h2__1->SetBinContent(3,518.306);
   h2__1->SetBinContent(4,626.6035);
   h2__1->SetBinContent(5,1000.474);
   h2__1->SetBinContent(6,1019.49);
   h2__1->SetBinContent(7,1070.667);
   h2__1->SetBinContent(8,1123.002);
   h2__1->SetBinContent(9,1136.678);
   h2__1->SetBinContent(10,1172.081);
   h2__1->SetBinContent(11,1139.31);
   h2__1->SetBinContent(12,1130.188);
   h2__1->SetBinContent(13,1101.493);
   h2__1->SetBinContent(14,1089.362);
   h2__1->SetBinContent(15,1094.155);
   h2__1->SetBinContent(16,988.8407);
   h2__1->SetBinContent(17,701.1082);
   h2__1->SetBinContent(18,536.4839);
   h2__1->SetBinContent(19,440.329);
   h2__1->SetBinContent(20,387.3348);
   h2__1->SetBinContent(21,410.7634);
   h2__1->SetBinContent(22,476.3663);
   h2__1->SetBinContent(23,564.7507);
   h2__1->SetBinContent(24,695.3258);
   h2__1->SetBinContent(25,957.8565);
   h2__1->SetBinContent(26,1090.164);
   h2__1->SetBinContent(27,1161.148);
   h2__1->SetBinContent(28,1073.978);
   h2__1->SetBinContent(29,1159.719);
   h2__1->SetBinContent(30,1252.655);
   h2__1->SetBinContent(31,1168.326);
   h2__1->SetBinContent(32,1242.859);
   h2__1->SetBinContent(33,1121.103);
   h2__1->SetBinContent(34,1119.248);
   h2__1->SetBinContent(35,1106.969);
   h2__1->SetBinContent(36,1037.724);
   h2__1->SetBinContent(37,649.6351);
   h2__1->SetBinContent(38,475.8059);
   h2__1->SetBinContent(39,430.1773);
   h2__1->SetBinContent(40,428.2722);
   h2__1->SetBinError(1,22.66645);
   h2__1->SetBinError(2,23.26605);
   h2__1->SetBinError(3,25.22222);
   h2__1->SetBinError(4,27.46332);
   h2__1->SetBinError(5,33.90829);
   h2__1->SetBinError(6,34.20538);
   h2__1->SetBinError(7,34.86028);
   h2__1->SetBinError(8,35.59799);
   h2__1->SetBinError(9,35.67169);
   h2__1->SetBinError(10,36.25947);
   h2__1->SetBinError(11,35.7678);
   h2__1->SetBinError(12,35.48544);
   h2__1->SetBinError(13,35.26378);
   h2__1->SetBinError(14,35.15082);
   h2__1->SetBinError(15,35.30026);
   h2__1->SetBinError(16,33.88897);
   h2__1->SetBinError(17,28.81244);
   h2__1->SetBinError(18,25.85137);
   h2__1->SetBinError(19,23.82639);
   h2__1->SetBinError(20,22.72785);
   h2__1->SetBinError(21,23.29956);
   h2__1->SetBinError(22,24.54444);
   h2__1->SetBinError(23,26.17503);
   h2__1->SetBinError(24,28.77478);
   h2__1->SetBinError(25,33.44108);
   h2__1->SetBinError(26,35.31691);
   h2__1->SetBinError(27,36.19631);
   h2__1->SetBinError(28,34.91501);
   h2__1->SetBinError(29,35.96579);
   h2__1->SetBinError(30,37.3138);
   h2__1->SetBinError(31,36.05479);
   h2__1->SetBinError(32,37.32752);
   h2__1->SetBinError(33,35.43968);
   h2__1->SetBinError(34,35.61067);
   h2__1->SetBinError(35,35.54451);
   h2__1->SetBinError(36,34.79284);
   h2__1->SetBinError(37,27.77818);
   h2__1->SetBinError(38,24.55477);
   h2__1->SetBinError(39,23.51653);
   h2__1->SetBinError(40,23.5824);
   h2__1->SetMinimum(0);
   h2__1->SetMaximum(2200);
   h2__1->SetEntries(68973);
   h2__1->SetStats(0);
   h2__1->SetMarkerStyle(20);
   h2__1->SetMarkerSize(1.3);
   h2__1->GetXaxis()->SetNdivisions(505);
   h2__1->GetXaxis()->SetLabelFont(132);
   h2__1->GetXaxis()->SetLabelOffset(0.015);
   h2__1->GetXaxis()->SetLabelSize(0.05);
   h2__1->GetXaxis()->SetTitleSize(0.06);
   h2__1->GetXaxis()->SetTitleFont(132);
   h2__1->GetYaxis()->SetLabelFont(132);
   h2__1->GetYaxis()->SetLabelSize(0.05);
   h2__1->GetYaxis()->SetTitleSize(0.06);
   h2__1->GetYaxis()->SetTitleFont(42);
   h2__1->GetZaxis()->SetLabelFont(132);
   h2__1->GetZaxis()->SetLabelSize(0.05);
   h2__1->GetZaxis()->SetTitleSize(0.06);
   h2__1->GetZaxis()->SetTitleFont(42);
   h2__1->Draw("e");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3.C <==
void y1s_hx_y3bins()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:20:13 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-3.044231,-0.3507692,19.975,0.24);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,20);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.24);
   h_1020__1->SetMaximum(0.24);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   0.008966435,
   0.0002603913,
   -0.006397297,
   -0.0298152,
   -0.003593907,
   0.009007545,
   0.007691956,
   0.01627584};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.00924153,
   0.00699315,
   0.0106909,
   0.01990271,
   0.02414475,
   0.02183098,
   0.03551342,
   0.04942077};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.00924153,
   0.00699315,
   0.0106909,
   0.01990271,
   0.02414475,
   0.02183098,
   0.03551342,
   0.04942077};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.06125936);
   Graph_Graph3001->SetMaximum(0.07723807);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   0.008966435,
   0.0002603913,
   -0.006397297,
   -0.0298152,
   -0.003593907,
   0.009007545,
   0.007691956,
   0.01627584};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.00842771,
   0.006563246,
   0.00921938,
   0.0149691,
   0.0213954,
   0.01933578,
   0.03312929,
   0.04644271};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.00842771,
   0.006563246,
   0.00921938,
   0.0149691,
   0.0213954,
   0.01933578,
   0.03312929,
   0.04644271};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.05553458);
   Graph_Graph3002->SetMaximum(0.07346884);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   -0.003778992,
   -0.002138059,
   -0.0414013,
   -0.05458597,
   -0.04762392,
   -0.05934617,
   0.09927493,
   -0.1765284};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.01028841,
   0.00813979,
   0.01231465,
   0.01897908,
   0.02660084,
   0.0255511,
   0.04396736,
   0.07322091};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.01028841,
   0.00813979,
   0.01231465,
   0.01897908,
   0.02660084,
   0.0255511,
   0.04396736,
   0.07322091};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.2890485);
   Graph_Graph3003->SetMaximum(0.1825415);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   -0.003778992,
   -0.002138059,
   -0.0414013,
   -0.05458597,
   -0.04762392,
   -0.05934617,
   0.09927493,
   -0.1765284};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.009192136,
   0.007435613,
   0.01050712,
   0.0158392,
   0.0225523,
   0.02216795,
   0.04025866,
   0.06855986};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.009192136,
   0.007435613,
   0.01050712,
   0.0158392,
   0.0225523,
   0.02216795,
   0.04025866,
   0.06855986};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.2835505);
   Graph_Graph3004->SetMaximum(0.1779958);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   -0.02434586,
   -0.03285113,
   -0.05283403,
   -0.04828104,
   -0.06166597,
   -0.0465165,
   0.1194059,
   0.2894092};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.01035601,
   0.009884607,
   0.01543494,
   0.0277146,
   0.03878376,
   0.03937963,
   0.06200292,
   0.1025993};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.01035601,
   0.009884607,
   0.01543494,
   0.0277146,
   0.03878376,
   0.03937963,
   0.06200292,
   0.1025993};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.1496956);
   Graph_Graph3005->SetMaximum(0.4412544);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   -0.02434586,
   -0.03285113,
   -0.05283403,
   -0.04828104,
   -0.06166597,
   -0.0465165,
   0.1194059,
   0.2894092};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.009475342,
   0.008521035,
   0.01297756,
   0.02061505,
   0.03056983,
   0.03146069,
   0.05802262,
   0.09783953};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.009475342,
   0.008521035,
   0.01297756,
   0.02061505,
   0.03056983,
   0.03146069,
   0.05802262,
   0.09783953};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.1401843);
   Graph_Graph3006->SetMaximum(0.4351972);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-3.044231,-0.24,19.975,0.24);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,20);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.24);
   h_1030__2->SetMaximum(0.24);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   -0.0389044,
   -0.0748322,
   -0.06876943,
   -0.02941923,
   -0.06836211,
   -0.009031129,
   0.09611889,
   0.06154934};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.01744472,
   0.01530171,
   0.02383614,
   0.03283983,
   0.03171846,
   0.02466463,
   0.05053666,
   0.07908202};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.01744472,
   0.01530171,
   0.02383614,
   0.03283983,
   0.03171846,
   0.02466463,
   0.05053666,
   0.07908202};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.1247542);
   Graph_Graph3007->SetMaximum(0.1713292);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   -0.0389044,
   -0.0748322,
   -0.06876943,
   -0.02941923,
   -0.06836211,
   -0.009031129,
   0.09611889,
   0.06154934};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.01589347,
   0.01366195,
   0.01884993,
   0.02384253,
   0.02709594,
   0.0227552,
   0.04826213,
   0.07407904};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.01589347,
   0.01366195,
   0.01884993,
   0.02384253,
   0.02709594,
   0.0227552,
   0.04826213,
   0.07407904};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.119442);
   Graph_Graph3008->SetMaximum(0.1683649);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   -0.04104636,
   -0.008512385,
   0.008803559,
   0.02127126,
   -0.02209536,
   -0.002919853,
   0.006813354,
   -0.2009435};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.01329447,
   0.01265556,
   0.01709802,
   0.01849933,
   0.01879018,
   0.02113288,
   0.0546344,
   0.1056837};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.01329447,
   0.01265556,
   0.01709802,
   0.01849933,
   0.01879018,
   0.02113288,
   0.0546344,
   0.1056837};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.3434347);
   Graph_Graph3009->SetMaximum(0.09825525);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   -0.04104636,
   -0.008512385,
   0.008803559,
   0.02127126,
   -0.02209536,
   -0.002919853,
   0.006813354,
   -0.2009435};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.01200847,
   0.01124617,
   0.01437917,
   0.01598814,
   0.01766515,
   0.01928955,
   0.05007035,
   0.09767128};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.01200847,
   0.01124617,
   0.01437917,
   0.01598814,
   0.01766515,
   0.01928955,
   0.05007035,
   0.09767128};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.3341646);
   Graph_Graph3010->SetMaximum(0.09243355);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   0.0413261,
   0.03366909,
   0.07753754,
   0.05960027,
   0.03496817,
   0.06958236,
   0.1035749,
   0.1767512};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.0186207,
   0.02188319,
   0.02578314,
   0.02850758,
   0.02633287,
   0.02473549,
   0.0768816,
   0.1947518};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.0186207,
   0.02188319,
   0.02578314,
   0.02850758,
   0.02633287,
   0.02473549,
   0.0768816,
   0.1947518};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.05695096);
   Graph_Graph3011->SetMaximum(0.4104533);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   0.0413261,
   0.03366909,
   0.07753754,
   0.05960027,
   0.03496817,
   0.06958236,
   0.1035749,
   0.1767512};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.01597226,
   0.01574838,
   0.01990089,
   0.02284341,
   0.02332624,
   0.02360376,
   0.07202413,
   0.1822901};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.01597226,
   0.01574838,
   0.01990089,
   0.02284341,
   0.02332624,
   0.02360376,
   0.07202413,
   0.1822901};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.04199694);
   Graph_Graph3012->SetMaximum(0.3954993);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-3.044231,-0.54,19.975,0.6112088);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,20);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.54);
   h_1040__3->SetMaximum(0.54);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.2201039,
   0.1749771,
   0.06914821,
   0.05729856,
   0.07552537,
   -0.02137766,
   0.03197339,
   0.09317726};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.07525915,
   0.05132418,
   0.05810209,
   0.05954469,
   0.07369712,
   0.05894455,
   0.100986,
   0.1548254};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.07525915,
   0.05132418,
   0.05810209,
   0.05954469,
   0.07369712,
   0.05894455,
   0.100986,
   0.1548254};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.1178907);
   Graph_Graph3013->SetMaximum(0.3329316);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.2201039,
   0.1749771,
   0.06914821,
   0.05729856,
   0.07552537,
   -0.02137766,
   0.03197339,
   0.09317726};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.06256635,
   0.04456255,
   0.04472618,
   0.04878825,
   0.05947146,
   0.05118762,
   0.09063105,
   0.1427315};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.06256635,
   0.04456255,
   0.04472618,
   0.04878825,
   0.05947146,
   0.05118762,
   0.09063105,
   0.1427315};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.1080888);
   Graph_Graph3014->SetMaximum(0.3181938);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   0.1038566,
   0.05343639,
   0.05495217,
   0.03616145,
   0.1172072,
   0.1229888,
   0.04622995,
   0.02476196};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.04346316,
   0.03185873,
   0.03090025,
   0.03924923,
   0.05553706,
   0.05202724,
   0.09187699,
   0.1754741};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.04346316,
   0.03185873,
   0.03090025,
   0.03924923,
   0.05553706,
   0.05202724,
   0.09187699,
   0.1754741};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.185807);
   Graph_Graph3015->SetMaximum(0.2353309);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   0.1038566,
   0.05343639,
   0.05495217,
   0.03616145,
   0.1172072,
   0.1229888,
   0.04622995,
   0.02476196};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.03411579,
   0.02508881,
   0.0258476,
   0.03122743,
   0.0440596,
   0.04220006,
   0.07748597,
   0.1556813};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.03411579,
   0.02508881,
   0.0258476,
   0.03122743,
   0.0440596,
   0.04220006,
   0.07748597,
   0.1556813};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.1620556);
   Graph_Graph3016->SetMaximum(0.2115795);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.09788126,
   -0.05704325,
   -0.07673725,
   0.06215955,
   0.07605373,
   0.134638,
   0.08176099,
   -0.0795965};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.05516987,
   0.03871738,
   0.03284966,
   0.04072537,
   0.06079825,
   0.07036289,
   0.1254337,
   0.3582043};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.05516987,
   0.03871738,
   0.03284966,
   0.04072537,
   0.06079825,
   0.07036289,
   0.1254337,
   0.3582043};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.5094417);
   Graph_Graph3017->SetMaximum(0.3502487);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.09788126,
   -0.05704325,
   -0.07673725,
   0.06215955,
   0.07605373,
   0.134638,
   0.08176099,
   -0.0795965};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.04299172,
   0.02753166,
   0.02518475,
   0.03161633,
   0.04650717,
   0.05101125,
   0.1110406,
   0.32806};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.04299172,
   0.02753166,
   0.02518475,
   0.03161633,
   0.04650717,
   0.05101125,
   0.1110406,
   0.32806};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.4732685);
   Graph_Graph3018->SetMaximum(0.3140755);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.025,-0.3507692,20.85192,0.24);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,20);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.24);
   h_1050__4->SetMaximum(0.24);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   -0.007077996,
   -0.005896146,
   -0.0261439,
   -0.03985536,
   -0.02984138,
   -0.04211602,
   -0.0620892,
   0.04039027};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.006331465,
   0.004816123,
   0.007488566,
   0.01252902,
   0.01799809,
   0.01636061,
   0.02518333,
   0.03044502};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.006331465,
   0.004816123,
   0.007488566,
   0.01252902,
   0.01799809,
   0.01636061,
   0.02518333,
   0.03044502};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.1030833);
   Graph_Graph3019->SetMaximum(0.08664607);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   -0.007077996,
   -0.005896146,
   -0.0261439,
   -0.03985536,
   -0.02984138,
   -0.04211602,
   -0.0620892,
   0.04039027};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.00574565,
   0.004460932,
   0.00630306,
   0.01020118,
   0.01452524,
   0.01335376,
   0.02205396,
   0.02898355};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.00574565,
   0.004460932,
   0.00630306,
   0.01020118,
   0.01452524,
   0.01335376,
   0.02205396,
   0.02898355};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.09949485);
   Graph_Graph3020->SetMaximum(0.08472551);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   0.001881334,
   -0.02621309,
   -0.02998828,
   -0.03069746,
   -0.06151917,
   -0.03437896,
   -0.04418805,
   -0.1383375};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.007028143,
   0.005667923,
   0.008193383,
   0.01236325,
   0.01736279,
   0.01659302,
   0.03118784,
   0.04692348};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.007028143,
   0.005667923,
   0.008193383,
   0.01236325,
   0.01736279,
   0.01659302,
   0.03118784,
   0.04692348};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.2046781);
   Graph_Graph3021->SetMaximum(0.02832653);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   0.001881334,
   -0.02621309,
   -0.02998828,
   -0.03069746,
   -0.06151917,
   -0.03437896,
   -0.04418805,
   -0.1383375};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.006289867,
   0.005071644,
   0.007069476,
   0.01050422,
   0.01504081,
   0.01430112,
   0.02793338,
   0.04333741};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.006289867,
   0.005071644,
   0.007069476,
   0.01050422,
   0.01504081,
   0.01430112,
   0.02793338,
   0.04333741};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.2006596);
   Graph_Graph3022->SetMaximum(0.02715582);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   0.0008557795,
   -0.02018931,
   -0.05362589,
   -0.03937708,
   -0.09902301,
   -0.04835948,
   -0.0630381,
   -0.07602336};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.00706952,
   0.006792512,
   0.01166179,
   0.01781124,
   0.03050843,
   0.02791601,
   0.04769589,
   0.07101847};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.00706952,
   0.006792512,
   0.01166179,
   0.01781124,
   0.03050843,
   0.02791601,
   0.04769589,
   0.07101847};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.1625385);
   Graph_Graph3023->SetMaximum(0.02342201);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   0.0008557795,
   -0.02018931,
   -0.05362589,
   -0.03937708,
   -0.09902301,
   -0.04835948,
   -0.0630381,
   -0.07602336};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.006477823,
   0.005778169,
   0.008790063,
   0.01346623,
   0.02091724,
   0.02017781,
   0.04066354,
   0.06788986};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.006477823,
   0.005778169,
   0.008790063,
   0.01346623,
   0.02091724,
   0.02017781,
   0.04066354,
   0.06788986};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.1590379);
   Graph_Graph3024->SetMaximum(0.02245828);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.025,-0.24,20.85192,0.24);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,20);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.24);
   h_1060__5->SetMaximum(0.24);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   -0.009290083,
   -0.07660287,
   -0.05748798,
   -0.06040297,
   -0.04765189,
   -0.06853344,
   -0.04003692,
   0.167102};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.01183134,
   0.01148691,
   0.01648478,
   0.02008669,
   0.02127104,
   0.01762893,
   0.0342986,
   0.0496744};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.01183134,
   0.01148691,
   0.01648478,
   0.02008669,
   0.02127104,
   0.01762893,
   0.0342986,
   0.0496744};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.1185764);
   Graph_Graph3025->SetMaximum(0.247263);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   -0.009290083,
   -0.07660287,
   -0.05748798,
   -0.06040297,
   -0.04765189,
   -0.06853344,
   -0.04003692,
   0.167102};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.01076684,
   0.009299862,
   0.01286007,
   0.01626253,
   0.01805592,
   0.01550555,
   0.03087984,
   0.04708497};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.01076684,
   0.009299862,
   0.01286007,
   0.01626253,
   0.01805592,
   0.01550555,
   0.03087984,
   0.04708497};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.1159117);
   Graph_Graph3026->SetMaximum(0.244196);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.01920974,
   -0.02283266,
   -0.01222198,
   -0.02048255,
   -0.02739882,
   -0.009345662,
   -0.006240963,
   -0.01901252};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.008990037,
   0.009032225,
   0.01200789,
   0.0132792,
   0.01296818,
   0.01425779,
   0.03912597,
   0.06546072};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.008990037,
   0.009032225,
   0.01200789,
   0.0132792,
   0.01296818,
   0.01425779,
   0.03912597,
   0.06546072};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.09756539);
   Graph_Graph3027->SetMaximum(0.05954034);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.01920974,
   -0.02283266,
   -0.01222198,
   -0.02048255,
   -0.02739882,
   -0.009345662,
   -0.006240963,
   -0.01901252};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.008212937,
   0.007645106,
   0.009729915,
   0.01066588,
   0.01170744,
   0.01251998,
   0.03424993,
   0.05938954};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.008212937,
   0.007645106,
   0.009729915,
   0.01066588,
   0.01170744,
   0.01251998,
   0.03424993,
   0.05938954};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.09027997);
   Graph_Graph3028->SetMaximum(0.05225493);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   -0.01296901,
   0.01959385,
   0.04027494,
   0.04003092,
   0.05888859,
   -0.01200597,
   0.07143213,
   -0.0653939};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.01328064,
   0.01452819,
   0.01963135,
   0.02029598,
   0.01912006,
   0.01668827,
   0.05509334,
   0.1262736};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.01328064,
   0.01452819,
   0.01963135,
   0.02029598,
   0.01912006,
   0.01668827,
   0.05509334,
   0.1262736};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.2234868);
   Graph_Graph3029->SetMaximum(0.1583448);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   -0.01296901,
   0.01959385,
   0.04027494,
   0.04003092,
   0.05888859,
   -0.01200597,
   0.07143213,
   -0.0653939};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.01118793,
   0.01067825,
   0.01355842,
   0.01488748,
   0.01601616,
   0.01526757,
   0.04811611,
   0.1154062};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.01118793,
   0.01067825,
   0.01355842,
   0.01488748,
   0.01601616,
   0.01526757,
   0.04811611,
   0.1154062};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.2108349);
   Graph_Graph3030->SetMaximum(0.1495831);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.025,-0.54,20.85192,0.6112088);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,20);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.54);
   h_1070__6->SetMaximum(0.54);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.1899678,
   0.2080659,
   0.1793571,
   0.12905,
   0.09686134,
   0.1243871,
   0.04094739,
   0.2058275};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.05197933,
   0.0414702,
   0.03968494,
   0.04158598,
   0.04968462,
   0.04680142,
   0.06858413,
   0.1066244};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.05197933,
   0.0414702,
   0.03968494,
   0.04158598,
   0.04968462,
   0.04680142,
   0.06858413,
   0.1066244};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.06164561);
   Graph_Graph3031->SetMaximum(0.3464609);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.1899678,
   0.2080659,
   0.1793571,
   0.12905,
   0.09686134,
   0.1243871,
   0.04094739,
   0.2058275};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.04243918,
   0.03039751,
   0.03060406,
   0.03300978,
   0.03978435,
   0.03601962,
   0.05817135,
   0.0932777};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.04243918,
   0.03039751,
   0.03060406,
   0.03300978,
   0.03978435,
   0.03601962,
   0.05817135,
   0.0932777};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.04885688);
   Graph_Graph3032->SetMaximum(0.3307382);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   0.0920554,
   0.1039631,
   0.1021878,
   0.08445617,
   0.1294576,
   0.08550702,
   0.2387514,
   0.1124033};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.03102197,
   0.02208541,
   0.0226996,
   0.02697554,
   0.03704847,
   0.03341048,
   0.06543825,
   0.1164205};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.03102197,
   0.02208541,
   0.0226996,
   0.02697554,
   0.03704847,
   0.03341048,
   0.06543825,
   0.1164205};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.03483795);
   Graph_Graph3033->SetMaximum(0.3350104);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   0.0920554,
   0.1039631,
   0.1021878,
   0.08445617,
   0.1294576,
   0.08550702,
   0.2387514,
   0.1124033};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.02346672,
   0.01728254,
   0.01764359,
   0.02124578,
   0.02966798,
   0.02707289,
   0.05685165,
   0.0993614};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.02346672,
   0.01728254,
   0.01764359,
   0.02124578,
   0.02966798,
   0.02707289,
   0.05685165,
   0.0993614};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(0);
   Graph_Graph3034->SetMaximum(0.3238592);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   0.01180832,
   -0.01744301,
   0.03499037,
   0.03849121,
   0.1795251,
   0.146102,
   0.2448898,
   0.1462853};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.04300374,
   0.02822412,
   0.02456911,
   0.02661311,
   0.04930152,
   0.04964925,
   0.09167869,
   0.2507393};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.04300374,
   0.02822412,
   0.02456911,
   0.02661311,
   0.04930152,
   0.04964925,
   0.09167869,
   0.2507393};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.1546018);
   Graph_Graph3035->SetMaximum(0.4471724);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   0.01180832,
   -0.01744301,
   0.03499037,
   0.03849121,
   0.1795251,
   0.146102,
   0.2448898,
   0.1462853};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.0297738,
   0.01883086,
   0.01772757,
   0.02070884,
   0.03266611,
   0.03325411,
   0.07731124,
   0.2265909};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.0297738,
   0.01883086,
   0.01772757,
   0.02070884,
   0.03266611,
   0.03325411,
   0.07731124,
   0.2265909};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.1256238);
   Graph_Graph3036->SetMaximum(0.4181944);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig4.C <==
void y1s_cs_y3bins()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:21:51 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-3.044231,-0.3507692,19.975,0.24);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,20);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.24);
   h_1020__1->SetMaximum(0.24);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   0.006758768,
   -0.01053657,
   -0.0259523,
   -0.02935037,
   -0.02040635,
   -0.005446348,
   0.05271487,
   0.07182647};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.009033629,
   0.006742753,
   0.007911706,
   0.0105758,
   0.01500171,
   0.01842994,
   0.04822197,
   0.08314573};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.009033629,
   0.006742753,
   0.007911706,
   0.0105758,
   0.01500171,
   0.01842994,
   0.04822197,
   0.08314573};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.05941601);
   Graph_Graph3001->SetMaximum(0.174462);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   0.006758768,
   -0.01053657,
   -0.0259523,
   -0.02935037,
   -0.02040635,
   -0.005446348,
   0.05271487,
   0.07182647};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.008417666,
   0.006257144,
   0.007276114,
   0.009680372,
   0.01407843,
   0.01681297,
   0.04095876,
   0.07065358};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.008417666,
   0.006257144,
   0.007276114,
   0.009680372,
   0.01407843,
   0.01681297,
   0.04095876,
   0.07065358};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.05718182);
   Graph_Graph3002->SetMaximum(0.1606311);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   -0.007918359,
   -0.002208015,
   -0.02722592,
   -0.02766324,
   -0.01901747,
   -0.00334924,
   0.09187112,
   -0.1630244};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.009769016,
   0.007394498,
   0.008782296,
   0.01180961,
   0.01776665,
   0.02132567,
   0.0579686,
   0.1304247};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.009769016,
   0.007394498,
   0.008782296,
   0.01180961,
   0.01776665,
   0.02132567,
   0.0579686,
   0.1304247};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.337778);
   Graph_Graph3003->SetMaximum(0.1941686);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   -0.007918359,
   -0.002208015,
   -0.02722592,
   -0.02766324,
   -0.01901747,
   -0.00334924,
   0.09187112,
   -0.1630244};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.00914124,
   0.006893135,
   0.008156987,
   0.01117517,
   0.01647854,
   0.01933537,
   0.04989382,
   0.1098891};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.00914124,
   0.006893135,
   0.008156987,
   0.01117517,
   0.01647854,
   0.01933537,
   0.04989382,
   0.1098891};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.3143813);
   Graph_Graph3004->SetMaximum(0.1832328);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   -0.02084978,
   -0.02687426,
   -0.02529993,
   -0.0010444,
   -0.01061418,
   0.03861029,
   0.1467967,
   0.2044177};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.0100801,
   0.007688029,
   0.008931197,
   0.01258938,
   0.0191443,
   0.02408883,
   0.07248502,
   0.2500775};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.0100801,
   0.007688029,
   0.008931197,
   0.01258938,
   0.0191443,
   0.02408883,
   0.07248502,
   0.2500775};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.09567538);
   Graph_Graph3005->SetMaximum(0.5045107);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   -0.02084978,
   -0.02687426,
   -0.02529993,
   -0.0010444,
   -0.01061418,
   0.03861029,
   0.1467967,
   0.2044177};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.009167425,
   0.007048046,
   0.008365636,
   0.01173889,
   0.01786684,
   0.02169076,
   0.06521753,
   0.1997882};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.009167425,
   0.007048046,
   0.008365636,
   0.01173889,
   0.01786684,
   0.02169076,
   0.06521753,
   0.1997882};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.07773512);
   Graph_Graph3006->SetMaximum(0.4480187);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-3.044231,-0.24,19.975,0.24);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,20);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.24);
   h_1030__2->SetMaximum(0.24);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   0.01360794,
   0.02208727,
   0.001800964,
   0.0200277,
   0.01978885,
   -0.03716832,
   -0.04819215,
   -0.0218088};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.01799525,
   0.0143339,
   0.01843486,
   0.02518431,
   0.03604118,
   0.03502673,
   0.05747434,
   0.07420048};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.01799525,
   0.0143339,
   0.01843486,
   0.02518431,
   0.03604118,
   0.03502673,
   0.05747434,
   0.07420048};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.1218161);
   Graph_Graph3007->SetMaximum(0.07197968);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   0.01360794,
   0.02208727,
   0.001800964,
   0.0200277,
   0.01978885,
   -0.03716832,
   -0.04819215,
   -0.0218088};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.01625743,
   0.01310288,
   0.0165117,
   0.02325836,
   0.03384335,
   0.03292062,
   0.05335495,
   0.06997325};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.01625743,
   0.01310288,
   0.0165117,
   0.02325836,
   0.03384335,
   0.03292062,
   0.05335495,
   0.06997325};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.117065);
   Graph_Graph3008->SetMaximum(0.06915013);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   -0.01661887,
   0.02038433,
   0.04879831,
   0.04670335,
   0.07942805,
   0.07212426,
   -0.03025691,
   0.205591};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.01231964,
   0.01018005,
   0.01353625,
   0.01980728,
   0.02866623,
   0.02777463,
   0.05087565,
   0.0899704};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.01231964,
   0.01018005,
   0.01353625,
   0.01980728,
   0.02866623,
   0.02777463,
   0.05087565,
   0.0899704};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.118802);
   Graph_Graph3009->SetMaximum(0.3332308);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   -0.01661887,
   0.02038433,
   0.04879831,
   0.04670335,
   0.07942805,
   0.07212426,
   -0.03025691,
   0.205591};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.01151767,
   0.009603547,
   0.01268567,
   0.01862578,
   0.02710232,
   0.02589688,
   0.04840891,
   0.08289441};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.01151767,
   0.009603547,
   0.01268567,
   0.01862578,
   0.02710232,
   0.02589688,
   0.04840891,
   0.08289441};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.1153809);
   Graph_Graph3010->SetMaximum(0.3252005);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   0.04707932,
   0.04082412,
   0.04777642,
   0.06964035,
   0.06424474,
   0.06856083,
   -0.08667643,
   -0.3084209};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.01603157,
   0.01312682,
   0.01671533,
   0.02339247,
   0.03453884,
   0.03585989,
   0.07230578,
   0.1780425};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.01603157,
   0.01312682,
   0.01671533,
   0.02339247,
   0.03453884,
   0.03585989,
   0.07230578,
   0.1780425};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.5455517);
   Graph_Graph3011->SetMaximum(0.1635091);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   0.04707932,
   0.04082412,
   0.04777642,
   0.06964035,
   0.06424474,
   0.06856083,
   -0.08667643,
   -0.3084209};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.01419866,
   0.01171904,
   0.0148668,
   0.02163111,
   0.03172132,
   0.03269205,
   0.06918072,
   0.1692012};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.01419866,
   0.01171904,
   0.0148668,
   0.02163111,
   0.03172132,
   0.03269205,
   0.06918072,
   0.1692012};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.5355096);
   Graph_Graph3012->SetMaximum(0.1591404);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-3.044231,-0.54,19.975,0.6112088);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,20);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.54);
   h_1040__3->SetMaximum(0.54);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.2431974,
   0.2378794,
   0.1386706,
   0.06398249,
   0.1256995,
   0.01187247,
   -0.1116942,
   -0.07340655};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.07231125,
   0.0562834,
   0.05960362,
   0.06012483,
   0.06485284,
   0.04193451,
   0.06268663,
   0.1013757};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.07231125,
   0.0562834,
   0.05960362,
   0.06012483,
   0.06485284,
   0.04193451,
   0.06268663,
   0.1013757};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.2238114);
   Graph_Graph3013->SetMaximum(0.3645377);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.2431974,
   0.2378794,
   0.1386706,
   0.06398249,
   0.1256995,
   0.01187247,
   -0.1116942,
   -0.07340655};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.06274162,
   0.04729171,
   0.0515973,
   0.05462917,
   0.0587714,
   0.03803398,
   0.05438821,
   0.08432821};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.06274162,
   0.04729171,
   0.0515973,
   0.05462917,
   0.0587714,
   0.03803398,
   0.05438821,
   0.08432821};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.2132845);
   Graph_Graph3014->SetMaximum(0.3531412);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   0.1135125,
   0.05495772,
   0.007702414,
   -0.04535323,
   0.02980557,
   -0.03947844,
   0.08818743,
   -0.01719293};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.04358934,
   0.03577889,
   0.03501008,
   0.03501167,
   0.03673523,
   0.02981053,
   0.07813544,
   0.1450417};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.04358934,
   0.03577889,
   0.03501008,
   0.03501167,
   0.03673523,
   0.02981053,
   0.07813544,
   0.1450417};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.1950904);
   Graph_Graph3015->SetMaximum(0.1991786);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   0.1135125,
   0.05495772,
   0.007702414,
   -0.04535323,
   0.02980557,
   -0.03947844,
   0.08818743,
   -0.01719293};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.03531996,
   0.02800054,
   0.02991799,
   0.03008464,
   0.03194522,
   0.02627279,
   0.06424373,
   0.1192295};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.03531996,
   0.02800054,
   0.02991799,
   0.03008464,
   0.03194522,
   0.02627279,
   0.06424373,
   0.1192295};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.1653078);
   Graph_Graph3016->SetMaximum(0.1813165);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.1090756,
   -0.08372439,
   -0.1676584,
   -0.08259248,
   -0.07137742,
   -0.1243793,
   -0.002004243,
   0.2410813};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.0571166,
   0.04584058,
   0.0417406,
   0.04611121,
   0.04609584,
   0.03920749,
   0.1055072,
   0.402093};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.0571166,
   0.04584058,
   0.0417406,
   0.04611121,
   0.04609584,
   0.03920749,
   0.1055072,
   0.402093};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.2946563);
   Graph_Graph3017->SetMaximum(0.7284316);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.1090756,
   -0.08372439,
   -0.1676584,
   -0.08259248,
   -0.07137742,
   -0.1243793,
   -0.002004243,
   0.2410813};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.04586552,
   0.03447917,
   0.03599246,
   0.0393205,
   0.04135531,
   0.03528393,
   0.08685815,
   0.3023818};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.04586552,
   0.03447917,
   0.03599246,
   0.0393205,
   0.04135531,
   0.03528393,
   0.08685815,
   0.3023818};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.2783623);
   Graph_Graph3018->SetMaximum(0.6181745);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.025,-0.3507692,20.85192,0.24);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,20);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.24);
   h_1050__4->SetMaximum(0.24);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   -0.005246272,
   -0.01533769,
   -0.02607556,
   -0.03990505,
   -0.02485736,
   -0.0258636,
   -0.03803165,
   0.1537637};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.006183013,
   0.004658822,
   0.005462573,
   0.007332554,
   0.01016353,
   0.0127532,
   0.03435474,
   0.05001018};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.006183013,
   0.004658822,
   0.005462573,
   0.007332554,
   0.01016353,
   0.0127532,
   0.03435474,
   0.05001018};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.1000024);
   Graph_Graph3019->SetMaximum(0.2313899);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   -0.005246272,
   -0.01533769,
   -0.02607556,
   -0.03990505,
   -0.02485736,
   -0.0258636,
   -0.03803165,
   0.1537637};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.005723406,
   0.004247495,
   0.004842379,
   0.006500586,
   0.009145967,
   0.01107962,
   0.02775133,
   0.0404188};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.005723406,
   0.004247495,
   0.004842379,
   0.006500586,
   0.009145967,
   0.01107962,
   0.02775133,
   0.0404188};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.09177953);
   Graph_Graph3020->SetMaximum(0.220179);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   0.00564726,
   -0.02698587,
   -0.02080785,
   -0.02019886,
   -0.02823521,
   -0.0008109945,
   0.05479028,
   -0.03448812};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.006724765,
   0.005216677,
   0.00607255,
   0.008285879,
   0.0121097,
   0.01430847,
   0.03666631,
   0.07038982};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.006724765,
   0.005216677,
   0.00607255,
   0.008285879,
   0.0121097,
   0.01430847,
   0.03666631,
   0.07038982};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.1245114);
   Graph_Graph3021->SetMaximum(0.11109);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   0.00564726,
   -0.02698587,
   -0.02080785,
   -0.02019886,
   -0.02823521,
   -0.0008109945,
   0.05479028,
   -0.03448812};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.00622657,
   0.004696742,
   0.005526239,
   0.007544991,
   0.01096755,
   0.0126508,
   0.03144405,
   0.05986413};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.00622657,
   0.004696742,
   0.005526239,
   0.007544991,
   0.01096755,
   0.0126508,
   0.03144405,
   0.05986413};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.1124109);
   Graph_Graph3022->SetMaximum(0.104293);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   -0.001438035,
   -0.01736822,
   -0.02824934,
   -0.006985966,
   -0.002122506,
   0.00524885,
   0.07981091,
   0.002390001};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.006901951,
   0.005272897,
   0.006209912,
   0.008587762,
   0.01239368,
   0.01619293,
   0.05012328,
   0.1707953};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.006901951,
   0.005272897,
   0.006209912,
   0.008587762,
   0.01239368,
   0.01619293,
   0.05012328,
   0.1707953};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.2025644);
   Graph_Graph3023->SetMaximum(0.2073444);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   -0.001438035,
   -0.01736822,
   -0.02824934,
   -0.006985966,
   -0.002122506,
   0.00524885,
   0.07981091,
   0.002390001};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.006273457,
   0.004797493,
   0.005677706,
   0.007722337,
   0.011431,
   0.01434268,
   0.0402406,
   0.1247416};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.006273457,
   0.004797493,
   0.005677706,
   0.007722337,
   0.011431,
   0.01434268,
   0.0402406,
   0.1247416};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.1472999);
   Graph_Graph3024->SetMaximum(0.1520799);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.025,-0.24,20.85192,0.24);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,20);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.24);
   h_1060__5->SetMaximum(0.24);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   0.03844411,
   0.02944587,
   0.06574314,
   0.04793151,
   0.03529509,
   0.06908162,
   0.04908271,
   -0.06169175};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.0124779,
   0.01046442,
   0.01260036,
   0.01726,
   0.02429242,
   0.02356293,
   0.03698744,
   0.04337637};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.0124779,
   0.01046442,
   0.01260036,
   0.01726,
   0.02429242,
   0.02356293,
   0.03698744,
   0.04337637};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.1248394);
   Graph_Graph3025->SetMaximum(0.1124158);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   0.03844411,
   0.02944587,
   0.06574314,
   0.04793151,
   0.03529509,
   0.06908162,
   0.04908271,
   -0.06169175};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.0110055,
   0.008861525,
   0.01091969,
   0.01551018,
   0.02217754,
   0.02169816,
   0.0347688,
   0.0412021};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.0110055,
   0.008861525,
   0.01091969,
   0.01551018,
   0.02217754,
   0.02169816,
   0.0347688,
   0.0412021};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.1222612);
   Graph_Graph3026->SetMaximum(0.1101471);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.03864791,
   0.03090903,
   0.05237073,
   0.04868032,
   0.08560775,
   0.04825415,
   0.1051548,
   0.08331206};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.008673414,
   0.007217693,
   0.009381268,
   0.01346125,
   0.01923964,
   0.01850115,
   0.03284424,
   0.04956943};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.008673414,
   0.007217693,
   0.009381268,
   0.01346125,
   0.01923964,
   0.01850115,
   0.03284424,
   0.04956943};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(0.01226057);
   Graph_Graph3027->SetMaximum(0.1494298);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.03864791,
   0.03090903,
   0.05237073,
   0.04868032,
   0.08560775,
   0.04825415,
   0.1051548,
   0.08331206};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.007866119,
   0.006535878,
   0.008640332,
   0.0126984,
   0.01804736,
   0.01718021,
   0.03029512,
   0.04631842};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.007866119,
   0.006535878,
   0.008640332,
   0.0126984,
   0.01804736,
   0.01718021,
   0.03029512,
   0.04631842};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(0.01326547);
   Graph_Graph3028->SetMaximum(0.1465576);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   0.007227991,
   0.04280277,
   0.06672823,
   0.04988721,
   0.123447,
   0.09018923,
   0.07244826,
   0.1199714};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.01135669,
   0.009439728,
   0.0118903,
   0.01641344,
   0.02312639,
   0.02384472,
   0.0471069,
   0.09685249};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.01135669,
   0.009439728,
   0.0118903,
   0.01641344,
   0.02312639,
   0.02384472,
   0.0471069,
   0.09685249};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.02622396);
   Graph_Graph3029->SetMaximum(0.2389192);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   0.007227991,
   0.04280277,
   0.06672823,
   0.04988721,
   0.123447,
   0.09018923,
   0.07244826,
   0.1199714};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.009975717,
   0.008039641,
   0.01009759,
   0.01441694,
   0.02056879,
   0.02193382,
   0.04259749,
   0.09163587};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.009975717,
   0.008039641,
   0.01009759,
   0.01441694,
   0.02056879,
   0.02193382,
   0.04259749,
   0.09163587};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.02418323);
   Graph_Graph3030->SetMaximum(0.2330428);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.025,-0.54,20.85192,0.6112088);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,20);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.54);
   h_1070__6->SetMaximum(0.54);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.1900184,
   0.2511805,
   0.1967575,
   0.125495,
   0.06867614,
   0.05820908,
   -0.03161835,
   -0.1666427};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.05176552,
   0.03896559,
   0.0402756,
   0.0429956,
   0.04315714,
   0.02865104,
   0.04334047,
   0.06124962};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.05176552,
   0.03896559,
   0.0402756,
   0.0429956,
   0.04315714,
   0.02865104,
   0.04334047,
   0.06124962};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.2796961);
   Graph_Graph3031->SetMaximum(0.3419499);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.1900184,
   0.2511805,
   0.1967575,
   0.125495,
   0.06867614,
   0.05820908,
   -0.03161835,
   -0.1666427};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.04217493,
   0.03215447,
   0.03419083,
   0.03761447,
   0.0379777,
   0.0251006,
   0.03662853,
   0.04872011};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.04217493,
   0.03215447,
   0.03419083,
   0.03761447,
   0.0379777,
   0.0251006,
   0.03662853,
   0.04872011};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.2652325);
   Graph_Graph3032->SetMaximum(0.3332047);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   0.07828241,
   0.1086972,
   0.07103154,
   0.05079534,
   0.03034769,
   -0.01198299,
   -0.0678086,
   -0.1696644};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.03181459,
   0.02361095,
   0.02532576,
   0.02673991,
   0.02421282,
   0.02105157,
   0.04487304,
   0.07595606};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.03181459,
   0.02361095,
   0.02532576,
   0.02673991,
   0.02421282,
   0.02105157,
   0.04487304,
   0.07595606};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.2834133);
   Graph_Graph3033->SetMaximum(0.170101);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   0.07828241,
   0.1086972,
   0.07103154,
   0.05079534,
   0.03034769,
   -0.01198299,
   -0.0678086,
   -0.1696644};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.02393516,
   0.01930722,
   0.02057627,
   0.02096591,
   0.0210536,
   0.01775628,
   0.03612205,
   0.06229823};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.02393516,
   0.01930722,
   0.02057627,
   0.02096591,
   0.0210536,
   0.01775628,
   0.03612205,
   0.06229823};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.2679593);
   Graph_Graph3034->SetMaximum(0.1640011);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   0.001576878,
   -0.04490117,
   -0.04920852,
   -0.06150009,
   -0.0999815,
   -0.01690325,
   -0.1764929,
   -0.0702771};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.04453984,
   0.03385154,
   0.03564906,
   0.03360968,
   0.03087615,
   0.02786082,
   0.05790799,
   0.1849955};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.04453984,
   0.03385154,
   0.03564906,
   0.03360968,
   0.03087615,
   0.02786082,
   0.05790799,
   0.1849955};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.2922717);
   Graph_Graph3035->SetMaximum(0.1517175);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   0.001576878,
   -0.04490117,
   -0.04920852,
   -0.06150009,
   -0.0999815,
   -0.01690325,
   -0.1764929,
   -0.0702771};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.03195198,
   0.02352232,
   0.02538218,
   0.02643489,
   0.02675811,
   0.02422232,
   0.04642316,
   0.1336241};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.03195198,
   0.02352232,
   0.02538218,
   0.02643489,
   0.02675811,
   0.02422232,
   0.04642316,
   0.1336241};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.2515424);
   Graph_Graph3036->SetMaximum(0.0919733);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig5.C <==
void y1s_gj_y3bins()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:23:15 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-3.044231,-0.3507692,19.975,0.24);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,20);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.24);
   h_1020__1->SetMaximum(0.24);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   0.01420734,
   0.01704445,
   -0.005388236,
   -0.01173385,
   0.01173215,
   -0.03355395,
   -0.03863391,
   -0.0005316304};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.009933757,
   0.01001305,
   0.01990883,
   0.02950783,
   0.03927405,
   0.03565343,
   0.05055693,
   0.05927763};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.009933757,
   0.01001305,
   0.01990883,
   0.02950783,
   0.03927405,
   0.03565343,
   0.05055693,
   0.05927763};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.1039845);
   Graph_Graph3001->SetMaximum(0.07353968);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   0.01420734,
   0.01704445,
   -0.005388236,
   -0.01173385,
   0.01173215,
   -0.03355395,
   -0.03863391,
   -0.0005316304};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.008791074,
   0.008057593,
   0.01289899,
   0.01975382,
   0.02724256,
   0.02620831,
   0.04454836,
   0.05491601};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.008791074,
   0.008057593,
   0.01289899,
   0.01975382,
   0.02724256,
   0.02620831,
   0.04454836,
   0.05491601};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.09693894);
   Graph_Graph3002->SetMaximum(0.06814104);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   -0.00753221,
   0.009138311,
   -0.002544097,
   -0.009968132,
   0.03021431,
   0.01408711,
   0.07876578,
   -0.02710881};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.01016964,
   0.007881525,
   0.01020485,
   0.01506594,
   0.01956358,
   0.01951816,
   0.03697276,
   0.05873627};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.01016964,
   0.007881525,
   0.01020485,
   0.01506594,
   0.01956358,
   0.01951816,
   0.03697276,
   0.05873627};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.1060034);
   Graph_Graph3003->SetMaximum(0.1358969);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   -0.00753221,
   0.009138311,
   -0.002544097,
   -0.009968132,
   0.03021431,
   0.01408711,
   0.07876578,
   -0.02710881};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.009198121,
   0.007257069,
   0.009402945,
   0.01345395,
   0.01768673,
   0.01745963,
   0.03500982,
   0.0564428};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.009198121,
   0.007257069,
   0.009402945,
   0.01345395,
   0.01768673,
   0.01745963,
   0.03500982,
   0.0564428};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.1032843);
   Graph_Graph3004->SetMaximum(0.1335083);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   -0.014383,
   -0.01420195,
   -0.01764467,
   0.01733495,
   0.005938639,
   0.02214889,
   0.05397508,
   0.1114114};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.01004384,
   0.007686473,
   0.009882601,
   0.01409278,
   0.01958765,
   0.02020274,
   0.051915,
   0.1281806};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.01004384,
   0.007686473,
   0.009882601,
   0.01409278,
   0.01958765,
   0.02020274,
   0.051915,
   0.1281806};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.0542392);
   Graph_Graph3005->SetMaximum(0.266304);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   -0.014383,
   -0.01420195,
   -0.01764467,
   0.01733495,
   0.005938639,
   0.02214889,
   0.05397508,
   0.1114114};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.009137157,
   0.007046558,
   0.008892219,
   0.01266276,
   0.01794632,
   0.01890687,
   0.048914,
   0.1217275};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.009137157,
   0.007046558,
   0.008892219,
   0.01266276,
   0.01794632,
   0.01890687,
   0.048914,
   0.1217275};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.05250447);
   Graph_Graph3006->SetMaximum(0.2591065);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-3.044231,-0.24,19.975,0.24);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,20);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.24);
   h_1030__2->SetMaximum(0.24);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   0.0636389,
   0.1081526,
   0.06570698,
   0.04539467,
   0.06849068,
   0.01750528,
   -0.04275255,
   -0.0380975};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.02356994,
   0.02624171,
   0.03757243,
   0.03995857,
   0.03378607,
   0.02174549,
   0.04784729,
   0.07955735};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.02356994,
   0.02624171,
   0.03757243,
   0.03995857,
   0.03378607,
   0.02174549,
   0.04784729,
   0.07955735};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.1428598);
   Graph_Graph3007->SetMaximum(0.1595992);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   0.0636389,
   0.1081526,
   0.06570698,
   0.04539467,
   0.06849068,
   0.01750528,
   -0.04275255,
   -0.0380975};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.01889833,
   0.01857228,
   0.02396331,
   0.02684053,
   0.02720613,
   0.02046497,
   0.04469615,
   0.07225016};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.01889833,
   0.01857228,
   0.02396331,
   0.02684053,
   0.02720613,
   0.02046497,
   0.04469615,
   0.07225016};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.1340549);
   Graph_Graph3008->SetMaximum(0.1504321);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   0.007492345,
   0.04134747,
   0.0410367,
   0.002353462,
   0.0258294,
   -0.03161277,
   0.007349905,
   -0.07757732};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.01306333,
   0.01204961,
   0.01430291,
   0.01698149,
   0.01755475,
   0.01843031,
   0.04683336,
   0.07177576};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.01306333,
   0.01204961,
   0.01430291,
   0.01698149,
   0.01755475,
   0.01843031,
   0.04683336,
   0.07177576};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.1698224);
   Graph_Graph3009->SetMaximum(0.07580888);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   0.007492345,
   0.04134747,
   0.0410367,
   0.002353462,
   0.0258294,
   -0.03161277,
   0.007349905,
   -0.07757732};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.01204934,
   0.01080933,
   0.01324617,
   0.01501353,
   0.01640232,
   0.01682962,
   0.04420119,
   0.06754255};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.01204934,
   0.01080933,
   0.01324617,
   0.01501353,
   0.01640232,
   0.01682962,
   0.04420119,
   0.06754255};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.1650601);
   Graph_Graph3010->SetMaximum(0.07422314);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   0.05031671,
   0.03354174,
   -0.02484059,
   -0.01975611,
   -0.02797071,
   -0.09728117,
   -0.008212569,
   0.2905203};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.0154968,
   0.01301863,
   0.01645626,
   0.01985545,
   0.02236871,
   0.02425885,
   0.0747934,
   0.2384839};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.0154968,
   0.01301863,
   0.01645626,
   0.01985545,
   0.02236871,
   0.02425885,
   0.0747934,
   0.2384839};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.1865944);
   Graph_Graph3011->SetMaximum(0.5940586);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   0.05031671,
   0.03354174,
   -0.02484059,
   -0.01975611,
   -0.02797071,
   -0.09728117,
   -0.008212569,
   0.2905203};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.01402321,
   0.01138307,
   0.01442147,
   0.01775034,
   0.0209878,
   0.02287524,
   0.0693694,
   0.2198649};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.01402321,
   0.01138307,
   0.01442147,
   0.01775034,
   0.0209878,
   0.02287524,
   0.0693694,
   0.2198649};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.1832106);
   Graph_Graph3012->SetMaximum(0.5734395);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-3.044231,-0.54,19.975,0.6112088);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,20);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.54);
   h_1040__3->SetMaximum(0.54);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.2177748,
   0.1529057,
   0.06459244,
   0.007738024,
   0.01855876,
   0.08804309,
   0.1608595,
   0.1627741};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.07120536,
   0.04830165,
   0.04176471,
   0.04230018,
   0.06259931,
   0.07282534,
   0.1124411,
   0.1658808};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.07120536,
   0.04830165,
   0.04176471,
   0.04230018,
   0.06259931,
   0.07282534,
   0.1124411,
   0.1658808};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.0813101);
   Graph_Graph3013->SetMaximum(0.3659245);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.2177748,
   0.1529057,
   0.06459244,
   0.007738024,
   0.01855876,
   0.08804309,
   0.1608595,
   0.1627741};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.05717775,
   0.03610311,
   0.033472,
   0.03584158,
   0.04784631,
   0.05158268,
   0.09612635,
   0.144629};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.05717775,
   0.03610311,
   0.033472,
   0.03584158,
   0.04784631,
   0.05158268,
   0.09612635,
   0.144629};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.06295662);
   Graph_Graph3014->SetMaximum(0.3410722);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   0.1055789,
   0.01848999,
   -0.07163019,
   -0.1006225,
   -0.1188285,
   -0.08594067,
   0.1499211,
   -0.3684947};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.04102087,
   0.03080885,
   0.0312099,
   0.03565864,
   0.05139841,
   0.05270051,
   0.1202438,
   0.1685865};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.04102087,
   0.03080885,
   0.0312099,
   0.03565864,
   0.05139841,
   0.05270051,
   0.1202438,
   0.1685865};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.6178058);
   Graph_Graph3015->SetMaximum(0.3508896);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   0.1055789,
   0.01848999,
   -0.07163019,
   -0.1006225,
   -0.1188285,
   -0.08594067,
   0.1499211,
   -0.3684947};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.03447956,
   0.02556413,
   0.0262386,
   0.03146984,
   0.04170086,
   0.04281886,
   0.1030311,
   0.1528032};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.03447956,
   0.02556413,
   0.0262386,
   0.03146984,
   0.04170086,
   0.04281886,
   0.1030311,
   0.1528032};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.5987229);
   Graph_Graph3016->SetMaximum(0.3303772);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.1201858,
   -0.1253267,
   -0.2014035,
   -0.1437638,
   -0.120246,
   -0.07763979,
   0.336492,
   0.5709489};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.05894565,
   0.04330255,
   0.042238,
   0.04937075,
   0.06580778,
   0.0672891,
   0.1834123,
   0.5086642};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.05894565,
   0.04330255,
   0.042238,
   0.04937075,
   0.06580778,
   0.0672891,
   0.1834123,
   0.5086642};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.375967);
   Graph_Graph3017->SetMaximum(1.211939);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.1201858,
   -0.1253267,
   -0.2014035,
   -0.1437638,
   -0.120246,
   -0.07763979,
   0.336492,
   0.5709489};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.04578213,
   0.03403226,
   0.03571179,
   0.04225335,
   0.05579497,
   0.05852249,
   0.1637692,
   0.4622115};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.04578213,
   0.03403226,
   0.03571179,
   0.04225335,
   0.05579497,
   0.05852249,
   0.1637692,
   0.4622115};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.3641429);
   Graph_Graph3018->SetMaximum(1.160188);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.025,-0.3507692,20.85192,0.24);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,20);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.24);
   h_1050__4->SetMaximum(0.24);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   0.005075092,
   0.01371916,
   0.02642008,
   -0.001115092,
   -0.003995532,
   0.01247412,
   -0.02267266,
   -0.00930844};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.006745781,
   0.006981127,
   0.01143024,
   0.02016551,
   0.02623257,
   0.02305859,
   0.03292069,
   0.03955441};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.006745781,
   0.006981127,
   0.01143024,
   0.02016551,
   0.02623257,
   0.02305859,
   0.03292069,
   0.03955441};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.06493772);
   Graph_Graph3019->SetMaximum(0.04719469);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   0.005075092,
   0.01371916,
   0.02642008,
   -0.001115092,
   -0.003995532,
   0.01247412,
   -0.02267266,
   -0.00930844};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.00597498,
   0.005476496,
   0.008234035,
   0.01292414,
   0.01816093,
   0.01576007,
   0.02611369,
   0.03586488};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.00597498,
   0.005476496,
   0.008234035,
   0.01292414,
   0.01816093,
   0.01576007,
   0.02611369,
   0.03586488};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.0571304);
   Graph_Graph3020->SetMaximum(0.04299816);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   0.01279026,
   -0.008690508,
   0.011303,
   0.01435899,
   0.02408467,
   0.01426727,
   0.05058362,
   -0.06728694};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.006897853,
   0.005697477,
   0.007153046,
   0.01022936,
   0.0137886,
   0.01316796,
   0.02398644,
   0.03858857};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.006897853,
   0.005697477,
   0.007153046,
   0.01022936,
   0.0137886,
   0.01316796,
   0.02398644,
   0.03858857};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.1239201);
   Graph_Graph3021->SetMaximum(0.09261461);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   0.01279026,
   -0.008690508,
   0.011303,
   0.01435899,
   0.02408467,
   0.01426727,
   0.05058362,
   -0.06728694};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.006244992,
   0.004916683,
   0.006331652,
   0.008919949,
   0.01181996,
   0.01153968,
   0.02190812,
   0.03636702};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.006244992,
   0.004916683,
   0.006331652,
   0.008919949,
   0.01181996,
   0.01153968,
   0.02190812,
   0.03636702};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.1212685);
   Graph_Graph3022->SetMaximum(0.09010631);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   0.001193951,
   -0.002017689,
   -0.001566279,
   0.007315083,
   0.03262331,
   0.03917388,
   0.01214801,
   0.01536818};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.006910505,
   0.005239712,
   0.006687774,
   0.009420115,
   0.01281697,
   0.01380163,
   0.03102905,
   0.07516961};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.006910505,
   0.005239712,
   0.006687774,
   0.009420115,
   0.01281697,
   0.01380163,
   0.03102905,
   0.07516961};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.07483535);
   Graph_Graph3023->SetMaximum(0.1055717);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   0.001193951,
   -0.002017689,
   -0.001566279,
   0.007315083,
   0.03262331,
   0.03917388,
   0.01214801,
   0.01536818};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.006249802,
   0.004794735,
   0.005954452,
   0.008476824,
   0.01130155,
   0.01202628,
   0.02883565,
   0.06824857};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.006249802,
   0.004794735,
   0.005954452,
   0.008476824,
   0.01130155,
   0.01202628,
   0.02883565,
   0.06824857};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.0665301);
   Graph_Graph3024->SetMaximum(0.09726646);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.025,-0.24,20.85192,0.24);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,20);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.24);
   h_1060__5->SetMaximum(0.24);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   0.07961119,
   0.1113964,
   0.123556,
   0.07763068,
   0.03869694,
   0.02456233,
   -0.01787549,
   -0.07920761};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.01465102,
   0.0185245,
   0.02249512,
   0.02618454,
   0.02370185,
   0.01364311,
   0.0297977,
   0.05293176};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.01465102,
   0.0185245,
   0.02249512,
   0.02618454,
   0.02370185,
   0.01364311,
   0.0297977,
   0.05293176};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.1599584);
   Graph_Graph3025->SetMaximum(0.1738702);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   0.07961119,
   0.1113964,
   0.123556,
   0.07763068,
   0.03869694,
   0.02456233,
   -0.01787549,
   -0.07920761};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.01278112,
   0.01258675,
   0.01532908,
   0.01769038,
   0.01802284,
   0.01246369,
   0.02657148,
   0.04738746};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.01278112,
   0.01258675,
   0.01532908,
   0.01769038,
   0.01802284,
   0.01246369,
   0.02657148,
   0.04738746};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.1531431);
   Graph_Graph3026->SetMaximum(0.1654331);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.05351846,
   0.07155551,
   0.06623221,
   0.04554922,
   0.02971591,
   -0.01492502,
   -0.102985,
   -0.1014384};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.009366049,
   0.009097324,
   0.01025097,
   0.01147088,
   0.01184528,
   0.01230026,
   0.02803635,
   0.04958231};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.009366049,
   0.009097324,
   0.01025097,
   0.01147088,
   0.01184528,
   0.01230026,
   0.02803635,
   0.04958231};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.174188);
   Graph_Graph3027->SetMaximum(0.1038202);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.05351846,
   0.07155551,
   0.06623221,
   0.04554922,
   0.02971591,
   -0.01492502,
   -0.102985,
   -0.1014384};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.008223484,
   0.0073482,
   0.008946656,
   0.01005165,
   0.01080346,
   0.01120374,
   0.02635696,
   0.04599651};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.008223484,
   0.0073482,
   0.008946656,
   0.01005165,
   0.01080346,
   0.01120374,
   0.02635696,
   0.04599651};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.1700687);
   Graph_Graph3028->SetMaximum(0.1015376);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   0.02311475,
   0.04517456,
   0.03034935,
   -0.01239552,
   -0.04377802,
   -0.03051263,
   -0.1578285,
   -0.1140168};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.01082821,
   0.009809894,
   0.01219647,
   0.01405604,
   0.01487028,
   0.01569628,
   0.04107048,
   0.1132567};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.01082821,
   0.009809894,
   0.01219647,
   0.01405604,
   0.01487028,
   0.01569628,
   0.04107048,
   0.1132567};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.2554992);
   Graph_Graph3029->SetMaximum(0.08321024);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   0.02311475,
   0.04517456,
   0.03034935,
   -0.01239552,
   -0.04377802,
   -0.03051263,
   -0.1578285,
   -0.1140168};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.009735898,
   0.007808185,
   0.009817763,
   0.01193817,
   0.01338274,
   0.01443747,
   0.03854479,
   0.1030108};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.009735898,
   0.007808185,
   0.009817763,
   0.01193817,
   0.01338274,
   0.01443747,
   0.03854479,
   0.1030108};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.2440286);
   Graph_Graph3030->SetMaximum(0.07998377);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.025,-0.54,20.85192,0.6112088);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,20);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.54);
   h_1070__6->SetMaximum(0.54);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.1539539,
   0.1435193,
   0.02696921,
   -0.01084334,
   -0.01428217,
   -0.07326811,
   -0.07889961,
   0.3831451};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.0482869,
   0.0343975,
   0.03090539,
   0.03055222,
   0.04063257,
   0.04400878,
   0.06736667,
   0.1153839};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.0482869,
   0.0343975,
   0.03090539,
   0.03055222,
   0.04063257,
   0.04400878,
   0.06736667,
   0.1153839};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.2107458);
   Graph_Graph3031->SetMaximum(0.5630085);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.1539539,
   0.1435193,
   0.02696921,
   -0.01084334,
   -0.01428217,
   -0.07326811,
   -0.07889961,
   0.3831451};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.03823635,
   0.02444419,
   0.02164367,
   0.02366796,
   0.03146093,
   0.02997207,
   0.05219536,
   0.09978079};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.03823635,
   0.02444419,
   0.02164367,
   0.02366796,
   0.03146093,
   0.02997207,
   0.05219536,
   0.09978079};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.192497);
   Graph_Graph3032->SetMaximum(0.544328);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   0.05231269,
   0.04930949,
   -0.03146964,
   -0.0557699,
   -0.1245379,
   -0.05287683,
   -0.05466685,
   -0.07993334};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.03226031,
   0.02366988,
   0.02145283,
   0.02741161,
   0.03345585,
   0.03512879,
   0.06704081,
   0.1217841};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.03226031,
   0.02366988,
   0.02145283,
   0.02741161,
   0.03345585,
   0.03512879,
   0.06704081,
   0.1217841};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.2303465);
   Graph_Graph3033->SetMaximum(0.113202);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   0.05231269,
   0.04930949,
   -0.03146964,
   -0.0557699,
   -0.1245379,
   -0.05287683,
   -0.05466685,
   -0.07993334};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.02306016,
   0.01740856,
   0.01783151,
   0.02129508,
   0.02751384,
   0.02871016,
   0.05956145,
   0.1093522};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.02306016,
   0.01740856,
   0.01783151,
   0.02129508,
   0.02751384,
   0.02871016,
   0.05956145,
   0.1093522};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.2157514);
   Graph_Graph3034->SetMaximum(0.1018387);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   -0.02185524,
   -0.1061859,
   -0.1376249,
   -0.1108085,
   -0.2004793,
   -0.1181975,
   0.04679037,
   -0.1003479};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.04581335,
   0.03225,
   0.03183739,
   0.03463073,
   0.04212811,
   0.04624836,
   0.1061203,
   0.2285322};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.04581335,
   0.03225,
   0.03183739,
   0.03463073,
   0.04212811,
   0.04624836,
   0.1061203,
   0.2285322};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.3770592);
   Graph_Graph3035->SetMaximum(0.2010898);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   -0.02185524,
   -0.1061859,
   -0.1376249,
   -0.1108085,
   -0.2004793,
   -0.1181975,
   0.04679037,
   -0.1003479};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.03198706,
   0.02303741,
   0.02429695,
   0.02846438,
   0.03479172,
   0.03672212,
   0.09096324,
   0.2041634};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.03198706,
   0.02303741,
   0.02429695,
   0.02846438,
   0.03479172,
   0.03672212,
   0.09096324,
   0.2041634};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.3487379);
   Graph_Graph3036->SetMaximum(0.1819801);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig6.C <==
void y2s_hx_y3bins()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:28:29 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-3.044231,-0.57,19.975,0.39);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,20);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.39);
   h_1020__1->SetMaximum(0.39);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   -0.01414172,
   0.009295151,
   0.04228475,
   0.03726896,
   -0.01341516,
   -0.03300901,
   0.01785667,
   0.05492418};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.02072384,
   0.01547061,
   0.0200759,
   0.03212946,
   0.04833966,
   0.0471531,
   0.0741939,
   0.09301575};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.02072384,
   0.01547061,
   0.0200759,
   0.03212946,
   0.04833966,
   0.0471531,
   0.0741939,
   0.09301575};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.1029723);
   Graph_Graph3001->SetMaximum(0.1707501);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   -0.01414172,
   0.009295151,
   0.04228475,
   0.03726896,
   -0.01341516,
   -0.03300901,
   0.01785667,
   0.05492418};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.01974745,
   0.0149598,
   0.01893615,
   0.02809956,
   0.04083954,
   0.03760139,
   0.05437705,
   0.07514814};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.01974745,
   0.0149598,
   0.01893615,
   0.02809956,
   0.04083954,
   0.03760139,
   0.05437705,
   0.07514814};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.09067867);
   Graph_Graph3002->SetMaximum(0.1501406);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   0.007051962,
   0.01518571,
   -0.01534894,
   -0.06962585,
   -0.0550951,
   0.02018977,
   -0.0566972,
   0.07030801};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.02195675,
   0.01746626,
   0.02301788,
   0.03573458,
   0.05038992,
   0.04599635,
   0.0921787,
   0.139704};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.02195675,
   0.01746626,
   0.02301788,
   0.03573458,
   0.05038992,
   0.04599635,
   0.0921787,
   0.139704};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.1847647);
   Graph_Graph3003->SetMaximum(0.2459008);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   0.007051962,
   0.01518571,
   -0.01534894,
   -0.06962585,
   -0.0550951,
   0.02018977,
   -0.0566972,
   0.07030801};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.02092685,
   0.01674592,
   0.02146092,
   0.03245206,
   0.04415783,
   0.03949784,
   0.07314373,
   0.108436};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.02092685,
   0.01674592,
   0.02146092,
   0.03245206,
   0.04415783,
   0.03949784,
   0.07314373,
   0.108436};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.1606994);
   Graph_Graph3004->SetMaximum(0.2096025);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   0.01213728,
   -0.002678233,
   -0.02703056,
   -0.01484585,
   -0.06667922,
   -0.1158825,
   -0.1899181,
   0.08323415};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.02292052,
   0.02036158,
   0.03087218,
   0.04744065,
   0.07301871,
   0.08404459,
   0.1700204,
   0.2416293};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.02292052,
   0.02036158,
   0.03087218,
   0.04744065,
   0.07301871,
   0.08404459,
   0.1700204,
   0.2416293};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.4284187);
   Graph_Graph3005->SetMaximum(0.3933437);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   0.01213728,
   -0.002678233,
   -0.02703056,
   -0.01484585,
   -0.06667922,
   -0.1158825,
   -0.1899181,
   0.08323415};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.02193074,
   0.01883027,
   0.02686581,
   0.04027208,
   0.06049944,
   0.06217294,
   0.1269606,
   0.1983284};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.02193074,
   0.01883027,
   0.02686581,
   0.04027208,
   0.06049944,
   0.06217294,
   0.1269606,
   0.1983284};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.3767228);
   Graph_Graph3006->SetMaximum(0.3414066);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-3.044231,-0.39,19.975,0.39);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,20);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.39);
   h_1030__2->SetMaximum(0.39);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   0.02068074,
   -0.05517711,
   0.01205611,
   0.01962101,
   0.02523772,
   0.007341425,
   0.06348404,
   -0.04784795};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.03811629,
   0.03337213,
   0.04389296,
   0.05715177,
   0.06127723,
   0.04849368,
   0.09254402,
   0.1505889};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.03811629,
   0.03337213,
   0.04389296,
   0.05715177,
   0.06127723,
   0.04849368,
   0.09254402,
   0.1505889};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.2338834);
   Graph_Graph3007->SetMaximum(0.1914746);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   0.02068074,
   -0.05517711,
   0.01205611,
   0.01962101,
   0.02523772,
   0.007341425,
   0.06348404,
   -0.04784795};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.03679722,
   0.03098932,
   0.03961753,
   0.04892976,
   0.05483557,
   0.04342148,
   0.0771943,
   0.1163859};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.03679722,
   0.03098932,
   0.03961753,
   0.04892976,
   0.05483557,
   0.04342148,
   0.0771943,
   0.1163859};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.194725);
   Graph_Graph3008->SetMaximum(0.1711696);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   0.01282004,
   0.01930218,
   0.07331727,
   0.2437526,
   0.1474326,
   0.004159813,
   -0.008047232,
   0.2027422};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.0276811,
   0.02686951,
   0.0330385,
   0.03970983,
   0.03921369,
   0.03613761,
   0.1005128,
   0.2128107};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.0276811,
   0.02686951,
   0.0330385,
   0.03970983,
   0.03921369,
   0.03613761,
   0.1005128,
   0.2128107};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.1609713);
   Graph_Graph3009->SetMaximum(0.4679642);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   0.01282004,
   0.01930218,
   0.07331727,
   0.2437526,
   0.1474326,
   0.004159813,
   -0.008047232,
   0.2027422};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.02631791,
   0.02485203,
   0.03059955,
   0.0361348,
   0.0368521,
   0.03378988,
   0.082751,
   0.167313};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.02631791,
   0.02485203,
   0.03059955,
   0.0361348,
   0.0368521,
   0.03378988,
   0.082751,
   0.167313};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.1368836);
   Graph_Graph3010->SetMaximum(0.4161405);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   -0.01112495,
   0.09603491,
   0.1240713,
   0.0831774,
   0.1739489,
   0.1234792,
   0.07576208,
   -0.2847025};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.04002325,
   0.03955861,
   0.05323974,
   0.05727615,
   0.05832855,
   0.04636155,
   0.1666279,
   0.3646592};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.04002325,
   0.03955861,
   0.05323974,
   0.05727615,
   0.05832855,
   0.04636155,
   0.1666279,
   0.3646592};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.7385369);
   Graph_Graph3011->SetMaximum(0.3315651);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   -0.01112495,
   0.09603491,
   0.1240713,
   0.0831774,
   0.1739489,
   0.1234792,
   0.07576208,
   -0.2847025};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.03608097,
   0.03508008,
   0.04407651,
   0.04862432,
   0.05081557,
   0.04389148,
   0.1347579,
   0.3085769};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.03608097,
   0.03508008,
   0.04407651,
   0.04862432,
   0.05081557,
   0.04389148,
   0.1347579,
   0.3085769};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.6750837);
   Graph_Graph3012->SetMaximum(0.3065689);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-3.044231,-0.79,19.975,0.8941758);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,20);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.79);
   h_1040__3->SetMaximum(0.79);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.1666576,
   0.2471362,
   0.02339638,
   -0.1034872,
   -0.02336451,
   0.1719493,
   0.09535782,
   0.1106781};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.1624557,
   0.1175189,
   0.1123829,
   0.1109825,
   0.1300107,
   0.134967,
   0.211109,
   0.3712311};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.1624557,
   0.1175189,
   0.1123829,
   0.1109825,
   0.1300107,
   0.134967,
   0.211109,
   0.3712311};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.3347993);
   Graph_Graph3013->SetMaximum(0.5561554);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.1666576,
   0.2471362,
   0.02339638,
   -0.1034872,
   -0.02336451,
   0.1719493,
   0.09535782,
   0.1106781};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.1477258,
   0.1039797,
   0.09736273,
   0.09689407,
   0.1136081,
   0.1027922,
   0.1490223,
   0.2205545};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.1477258,
   0.1039797,
   0.09736273,
   0.09689407,
   0.1136081,
   0.1027922,
   0.1490223,
   0.2205545};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.255531);
   Graph_Graph3014->SetMaximum(0.4062656);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   -0.2440494,
   -0.03203026,
   -0.09830048,
   -0.05320286,
   0.2092106,
   0.1141331,
   0.1116874,
   0.472488};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.08500949,
   0.06532844,
   0.05789965,
   0.06881119,
   0.1105784,
   0.09359705,
   0.1891736,
   0.3836358};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.08500949,
   0.06532844,
   0.05789965,
   0.06881119,
   0.1105784,
   0.09359705,
   0.1891736,
   0.3836358};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.4475772);
   Graph_Graph3015->SetMaximum(0.9746421);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   -0.2440494,
   -0.03203026,
   -0.09830048,
   -0.05320286,
   0.2092106,
   0.1141331,
   0.1116874,
   0.472488};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.07163023,
   0.05633672,
   0.05287423,
   0.06257268,
   0.08961628,
   0.07731929,
   0.1358456,
   0.2739156};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.07163023,
   0.05633672,
   0.05287423,
   0.06257268,
   0.08961628,
   0.07731929,
   0.1358456,
   0.2739156};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.421888);
   Graph_Graph3016->SetMaximum(0.8526119);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.1899295,
   -0.2151558,
   -0.100045,
   0.002100513,
   0.08775864,
   0.2369151,
   0.3762247,
   0.6036007};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.1203728,
   0.07073948,
   0.06470154,
   0.07029157,
   0.1142653,
   0.1393096,
   0.3145027,
   0.7798624};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.1203728,
   0.07073948,
   0.06470154,
   0.07029157,
   0.1142653,
   0.1393096,
   0.3145027,
   0.7798624};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.4796788);
   Graph_Graph3017->SetMaximum(1.55284);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.1899295,
   -0.2151558,
   -0.100045,
   0.002100513,
   0.08775864,
   0.2369151,
   0.3762247,
   0.6036007};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.09718733,
   0.06097464,
   0.05527941,
   0.061803,
   0.09179797,
   0.1020498,
   0.2289963,
   0.6634547};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.09718733,
   0.06097464,
   0.05527941,
   0.061803,
   0.09179797,
   0.1020498,
   0.2289963,
   0.6634547};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.442534);
   Graph_Graph3018->SetMaximum(1.422473);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.025,-0.57,20.85192,0.39);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,20);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.39);
   h_1050__4->SetMaximum(0.39);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   0.001987721,
   -0.01715709,
   0.01489828,
   0.02409459,
   0.02273619,
   -0.05483093,
   -0.0146597,
   -0.008727077};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.01425827,
   0.01098442,
   0.01366966,
   0.02203156,
   0.03188112,
   0.03234017,
   0.04638948,
   0.07074697};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.01425827,
   0.01098442,
   0.01366966,
   0.02203156,
   0.03188112,
   0.03234017,
   0.04638948,
   0.07074697};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.1020902);
   Graph_Graph3019->SetMaximum(0.07693899);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   0.001987721,
   -0.01715709,
   0.01489828,
   0.02409459,
   0.02273619,
   -0.05483093,
   -0.0146597,
   -0.008727077};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.0135832,
   0.01006456,
   0.01269248,
   0.01896982,
   0.02707789,
   0.02645432,
   0.03688759,
   0.04768994};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.0135832,
   0.01006456,
   0.01269248,
   0.01896982,
   0.02707789,
   0.02645432,
   0.03688759,
   0.04768994};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.09439519);
   Graph_Graph3020->SetMaximum(0.06292401);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.008966895,
   0.01846681,
   -0.02988254,
   -0.08967709,
   -0.02949568,
   -0.04213652,
   -0.07321908,
   0.02175825};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.01603141,
   0.01236176,
   0.01629241,
   0.02529081,
   0.03413269,
   0.03291775,
   0.06665776,
   0.09162024};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.01603141,
   0.01236176,
   0.01629241,
   0.02529081,
   0.03413269,
   0.03291775,
   0.06665776,
   0.09162024};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.1652024);
   Graph_Graph3021->SetMaximum(0.138704);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.008966895,
   0.01846681,
   -0.02988254,
   -0.08967709,
   -0.02949568,
   -0.04213652,
   -0.07321908,
   0.02175825};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.01515386,
   0.01163859,
   0.01507488,
   0.02256962,
   0.02865343,
   0.02700056,
   0.04926837,
   0.06869466};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.01515386,
   0.01163859,
   0.01507488,
   0.02256962,
   0.02865343,
   0.02700056,
   0.04926837,
   0.06869466};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.1437815);
   Graph_Graph3022->SetMaximum(0.1117469);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   0.01680173,
   -0.002359933,
   -0.03528058,
   -0.04997671,
   0.01264812,
   -0.02247941,
   -0.01569037,
   0.09634979};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.01594739,
   0.01372143,
   0.02279722,
   0.03445137,
   0.04736535,
   0.05430262,
   0.09058959,
   0.1517315};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.01594739,
   0.01372143,
   0.02279722,
   0.03445137,
   0.04736535,
   0.05430262,
   0.09058959,
   0.1517315};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.1417161);
   Graph_Graph3023->SetMaximum(0.2835174);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   0.01680173,
   -0.002359933,
   -0.03528058,
   -0.04997671,
   0.01264812,
   -0.02247941,
   -0.01569037,
   0.09634979};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.0149821,
   0.01275396,
   0.01851205,
   0.02853626,
   0.03604144,
   0.03777191,
   0.06767392,
   0.112686};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.0149821,
   0.01275396,
   0.01851205,
   0.02853626,
   0.03604144,
   0.03777191,
   0.06767392,
   0.112686};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.1126043);
   Graph_Graph3024->SetMaximum(0.2382758);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.025,-0.39,20.85192,0.39);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,20);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.39);
   h_1060__5->SetMaximum(0.39);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   -0.03294633,
   -0.03469,
   -0.04602011,
   0.003028969,
   -0.0221444,
   -0.04543126,
   0.0426056,
   0.0475771};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.02730672,
   0.02264347,
   0.03119715,
   0.04056901,
   0.04156893,
   0.03378669,
   0.06246251,
   0.1001554};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.02730672,
   0.02264347,
   0.03119715,
   0.04056901,
   0.04156893,
   0.03378669,
   0.06246251,
   0.1001554};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.101913);
   Graph_Graph3025->SetMaximum(0.1704275);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   -0.03294633,
   -0.03469,
   -0.04602011,
   0.003028969,
   -0.0221444,
   -0.04543126,
   0.0426056,
   0.0475771};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.02578045,
   0.0206646,
   0.02680978,
   0.03332933,
   0.03698058,
   0.03032717,
   0.05052802,
   0.07480808};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.02578045,
   0.0206646,
   0.02680978,
   0.03332933,
   0.03698058,
   0.03032717,
   0.05052802,
   0.07480808};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.09557279);
   Graph_Graph3026->SetMaximum(0.1421995);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   -0.00190654,
   -0.05193904,
   0.09182129,
   0.1682765,
   0.09888129,
   0.0687924,
   -0.061726,
   0.008649652};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.02098092,
   0.01915969,
   0.02385537,
   0.02813826,
   0.02558436,
   0.02410665,
   0.07282907,
   0.1227015};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.02098092,
   0.01915969,
   0.02385537,
   0.02813826,
   0.02558436,
   0.02410665,
   0.07282907,
   0.1227015};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.1676521);
   Graph_Graph3027->SetMaximum(0.2295118);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   -0.00190654,
   -0.05193904,
   0.09182129,
   0.1682765,
   0.09888129,
   0.0687924,
   -0.061726,
   0.008649652};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.01969803,
   0.01755081,
   0.02168071,
   0.02484065,
   0.0236448,
   0.02228127,
   0.05652136,
   0.09281701};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.01969803,
   0.01755081,
   0.02168071,
   0.02484065,
   0.0236448,
   0.02228127,
   0.05652136,
   0.09281701};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.1493838);
   Graph_Graph3028->SetMaximum(0.2242537);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   -0.04085979,
   0.02996759,
   0.1797379,
   0.2156282,
   0.1248136,
   0.07697506,
   0.2009385,
   0.2342621};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.02889556,
   0.02746026,
   0.03864522,
   0.04349976,
   0.03860368,
   0.03035039,
   0.09156165,
   0.249278};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.02889556,
   0.02746026,
   0.03864522,
   0.04349976,
   0.03860368,
   0.03035039,
   0.09156165,
   0.249278};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.1250849);
   Graph_Graph3029->SetMaximum(0.5388697);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   -0.04085979,
   0.02996759,
   0.1797379,
   0.2156282,
   0.1248136,
   0.07697506,
   0.2009385,
   0.2342621};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.02511588,
   0.02368036,
   0.03046505,
   0.03625796,
   0.03213761,
   0.02806523,
   0.07163207,
   0.1847044};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.02511588,
   0.02368036,
   0.03046505,
   0.03625796,
   0.03213761,
   0.02806523,
   0.07163207,
   0.1847044};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.1144699);
   Graph_Graph3030->SetMaximum(0.4674607);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.025,-0.79,20.85192,0.8941758);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,20);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.79);
   h_1070__6->SetMaximum(0.79);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.2522887,
   0.2098678,
   0.1205659,
   -0.01779651,
   0.08296875,
   0.3882452,
   0.01887831,
   0.197038};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.1150146,
   0.0790529,
   0.07579636,
   0.07923622,
   0.09193152,
   0.09789316,
   0.141035,
   0.2394615};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.1150146,
   0.0790529,
   0.07579636,
   0.07923622,
   0.09193152,
   0.09789316,
   0.141035,
   0.2394615};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.1829862);
   Graph_Graph3031->SetMaximum(0.5469679);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.2522887,
   0.2098678,
   0.1205659,
   -0.01779651,
   0.08296875,
   0.3882452,
   0.01887831,
   0.197038};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.1013554,
   0.0699457,
   0.06627268,
   0.06626811,
   0.07709408,
   0.07570307,
   0.09587506,
   0.1428582};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.1013554,
   0.0699457,
   0.06627268,
   0.06626811,
   0.07709408,
   0.07570307,
   0.09587506,
   0.1428582};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.1388659);
   Graph_Graph3032->SetMaximum(0.5187496);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   0.1314787,
   0.1307568,
   0.04826769,
   0.1094953,
   0.07849459,
   0.2085426,
   0.2463149,
   -0.07366931};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.06714128,
   0.04958319,
   0.04534733,
   0.05237582,
   0.06902752,
   0.07153257,
   0.1472414,
   0.2324381};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.06714128,
   0.04958319,
   0.04534733,
   0.05237582,
   0.06902752,
   0.07153257,
   0.1472414,
   0.2324381};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.3760738);
   Graph_Graph3033->SetMaximum(0.4635227);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   0.1314787,
   0.1307568,
   0.04826769,
   0.1094953,
   0.07849459,
   0.2085426,
   0.2463149,
   -0.07366931};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.05725893,
   0.04032975,
   0.0390984,
   0.04501947,
   0.05521908,
   0.05353154,
   0.09494821,
   0.1322826};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.05725893,
   0.04032975,
   0.0390984,
   0.04501947,
   0.05521908,
   0.05353154,
   0.09494821,
   0.1322826};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.2606734);
   Graph_Graph3034->SetMaximum(0.3959846);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   -0.1557984,
   -0.0810511,
   -0.08557563,
   0.04867858,
   0.01807247,
   0.2001998,
   0.06503728,
   -0.0906564};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.08608557,
   0.05359326,
   0.04470244,
   0.0508848,
   0.07558026,
   0.100593,
   0.1642987,
   0.487548};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.08608557,
   0.05359326,
   0.04470244,
   0.0508848,
   0.07558026,
   0.100593,
   0.1642987,
   0.487548};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.6757141);
   Graph_Graph3035->SetMaximum(0.4944013);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   -0.1557984,
   -0.0810511,
   -0.08557563,
   0.04867858,
   0.01807247,
   0.2001998,
   0.06503728,
   -0.0906564};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.06666228,
   0.04192549,
   0.03865579,
   0.04400504,
   0.05541615,
   0.0646635,
   0.1138065,
   0.3315692};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.06666228,
   0.04192549,
   0.03865579,
   0.04400504,
   0.05541615,
   0.0646635,
   0.1138065,
   0.3315692};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.4909345);
   Graph_Graph3036->SetMaximum(0.3335722);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig7.C <==
void y2s_cs_y3bins()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:30:04 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-3.044231,-0.57,19.975,0.39);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,20);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.39);
   h_1020__1->SetMaximum(0.39);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   -0.007539024,
   0.01129312,
   0.05155076,
   0.02719724,
   -0.001107918,
   0.02307604,
   0.0711465,
   0.07569449};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.02056084,
   0.01479401,
   0.01609854,
   0.01961009,
   0.02701592,
   0.03108411,
   0.07770309,
   0.1915009};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.02056084,
   0.01479401,
   0.01609854,
   0.01961009,
   0.02701592,
   0.03108411,
   0.07770309,
   0.1915009};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.1541066);
   Graph_Graph3001->SetMaximum(0.3054956);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   -0.007539024,
   0.01129312,
   0.05155076,
   0.02719724,
   -0.001107918,
   0.02307604,
   0.0711465,
   0.07569449};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.01965462,
   0.01429708,
   0.01549559,
   0.01891738,
   0.02524654,
   0.02787744,
   0.0601711,
   0.1108393};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.01965462,
   0.01429708,
   0.01549559,
   0.01891738,
   0.02524654,
   0.02787744,
   0.0601711,
   0.1108393};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.0573127);
   Graph_Graph3002->SetMaximum(0.2087017);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   0.006890766,
   0.01776874,
   0.004088845,
   0.04095787,
   0.06604268,
   0.05268455,
   0.0109434,
   0.2539304};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.02152401,
   0.01634472,
   0.01760133,
   0.0228651,
   0.03070961,
   0.03722465,
   0.1047818,
   0.1851522};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.02152401,
   0.01634472,
   0.01760133,
   0.0228651,
   0.03070961,
   0.03722465,
   0.1047818,
   0.1851522};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.1471305);
   Graph_Graph3003->SetMaximum(0.4923747);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   0.006890766,
   0.01776874,
   0.004088845,
   0.04095787,
   0.06604268,
   0.05268455,
   0.0109434,
   0.2539304};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.02078187,
   0.015717,
   0.01704784,
   0.02149426,
   0.02906174,
   0.03348492,
   0.0799068,
   0.1186975};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.02078187,
   0.015717,
   0.01704784,
   0.02149426,
   0.02906174,
   0.03348492,
   0.0799068,
   0.1186975};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.1131225);
   Graph_Graph3004->SetMaximum(0.4167869);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   0.00767297,
   0.008978506,
   0.008735918,
   0.02118463,
   0.04641578,
   0.0401508,
   0.04658237,
   0.1533099};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.02245661,
   0.01683558,
   0.01875498,
   0.02500034,
   0.03513544,
   0.04297691,
   0.1625549,
   0.4609034};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.02245661,
   0.01683558,
   0.01875498,
   0.02500034,
   0.03513544,
   0.04297691,
   0.1625549,
   0.4609034};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.3997742);
   Graph_Graph3005->SetMaximum(0.7063941);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   0.00767297,
   0.008978506,
   0.008735918,
   0.02118463,
   0.04641578,
   0.0401508,
   0.04658237,
   0.1533099};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.0213655,
   0.01596238,
   0.01784497,
   0.02380005,
   0.03262141,
   0.03769972,
   0.1086769,
   0.3042438};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.0213655,
   0.01596238,
   0.01784497,
   0.02380005,
   0.03262141,
   0.03769972,
   0.1086769,
   0.3042438};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.2117827);
   Graph_Graph3006->SetMaximum(0.5184025);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-3.044231,-0.39,19.975,0.39);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,20);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.39);
   h_1030__2->SetMaximum(0.39);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   0.08798798,
   0.08856086,
   0.06914266,
   -0.01721687,
   0.0377036,
   0.0463979,
   0.01299864,
   0.08335571};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.04024345,
   0.03120203,
   0.03664171,
   0.0475444,
   0.06499512,
   0.06260051,
   0.1035239,
   0.1456821};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.04024345,
   0.03120203,
   0.03664171,
   0.0475444,
   0.06499512,
   0.06260051,
   0.1035239,
   0.1456821};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.1224816);
   Graph_Graph3007->SetMaximum(0.2609941);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   0.08798798,
   0.08856086,
   0.06914266,
   -0.01721687,
   0.0377036,
   0.0463979,
   0.01299864,
   0.08335571};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.03791377,
   0.02990965,
   0.03501671,
   0.04577114,
   0.06217167,
   0.05766684,
   0.08891208,
   0.115883};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.03791377,
   0.02990965,
   0.03501671,
   0.04577114,
   0.06217167,
   0.05766684,
   0.08891208,
   0.115883};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.1034287);
   Graph_Graph3008->SetMaximum(0.226754);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   -0.002539108,
   0.02694137,
   0.03248627,
   0.08842952,
   0.1348469,
   0.05517383,
   0.07087458,
   0.02660271};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.0267598,
   0.02229025,
   0.02683378,
   0.03553702,
   0.05064167,
   0.05172983,
   0.092967,
   0.139724};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.0267598,
   0.02229025,
   0.02683378,
   0.03553702,
   0.05064167,
   0.05172983,
   0.092967,
   0.139724};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.1429823);
   Graph_Graph3009->SetMaximum(0.2153496);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   -0.002539108,
   0.02694137,
   0.03248627,
   0.08842952,
   0.1348469,
   0.05517383,
   0.07087458,
   0.02660271};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.02540738,
   0.02142111,
   0.02586931,
   0.03431236,
   0.04847909,
   0.04837126,
   0.07977018,
   0.1120935};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.02540738,
   0.02142111,
   0.02586931,
   0.03431236,
   0.04847909,
   0.04837126,
   0.07977018,
   0.1120935};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.1123724);
   Graph_Graph3010->SetMaximum(0.2102077);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   -0.01230801,
   0.0460664,
   0.0652499,
   0.04649401,
   0.07733294,
   0.136793,
   0.1820421,
   0.3936984};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.03493236,
   0.02729182,
   0.03349235,
   0.04532372,
   0.06481796,
   0.06558831,
   0.1368776,
   0.309221};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.03493236,
   0.02729182,
   0.03349235,
   0.04532372,
   0.06481796,
   0.06558831,
   0.1368776,
   0.309221};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.1222564);
   Graph_Graph3011->SetMaximum(0.7779353);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   -0.01230801,
   0.0460664,
   0.0652499,
   0.04649401,
   0.07733294,
   0.136793,
   0.1820421,
   0.3936984};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.03273861,
   0.02613129,
   0.03141108,
   0.04325101,
   0.05947296,
   0.05918708,
   0.1150502,
   0.2845089};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.03273861,
   0.02613129,
   0.03141108,
   0.04325101,
   0.05947296,
   0.05918708,
   0.1150502,
   0.2845089};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.117372);
   Graph_Graph3012->SetMaximum(0.7505326);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-3.044231,-0.79,19.975,0.8941758);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,20);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.79);
   h_1040__3->SetMaximum(0.79);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.1753753,
   0.2374803,
   0.05428221,
   -0.02680176,
   -0.0362427,
   -0.01854924,
   -0.06782516,
   0.07622835};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.1605094,
   0.1173163,
   0.1130868,
   0.1207239,
   0.1239641,
   0.08033329,
   0.1226389,
   0.2685181};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.1605094,
   0.1173163,
   0.1130868,
   0.1207239,
   0.1239641,
   0.08033329,
   0.1226389,
   0.2685181};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.2469983);
   Graph_Graph3013->SetMaximum(0.4095052);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.1753753,
   0.2374803,
   0.05428221,
   -0.02680176,
   -0.0362427,
   -0.01854924,
   -0.06782516,
   0.07622835};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.1464857,
   0.1071193,
   0.1061754,
   0.1132881,
   0.1147378,
   0.07205658,
   0.0905705,
   0.1502695};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.1464857,
   0.1071193,
   0.1061754,
   0.1132881,
   0.1147378,
   0.07205658,
   0.0905705,
   0.1502695};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.2086952);
   Graph_Graph3014->SetMaximum(0.3948991);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   -0.2492113,
   -0.03630202,
   -0.148484,
   -0.354376,
   -0.1606362,
   0.009199891,
   -0.07217675,
   -0.2114431};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.08566228,
   0.06963227,
   0.06706396,
   0.06193274,
   0.06250148,
   0.05850329,
   0.1362257,
   0.2639336};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.08566228,
   0.06963227,
   0.06706396,
   0.06193274,
   0.06250148,
   0.05850329,
   0.1362257,
   0.2639336};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.5296847);
   Graph_Graph3015->SetMaximum(0.1220112);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   -0.2492113,
   -0.03630202,
   -0.148484,
   -0.354376,
   -0.1606362,
   0.009199891,
   -0.07217675,
   -0.2114431};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.07315135,
   0.06191179,
   0.06168058,
   0.05659815,
   0.05673142,
   0.05141379,
   0.09289964,
   0.1545868};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.07315135,
   0.06191179,
   0.06168058,
   0.05659815,
   0.05673142,
   0.05141379,
   0.09289964,
   0.1545868};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.4581329);
   Graph_Graph3016->SetMaximum(0.1077725);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.1983113,
   -0.2116325,
   -0.1633875,
   -0.07386024,
   -0.2169201,
   -0.2244726,
   -0.2914321,
   0.2894513};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.1186166,
   0.08316039,
   0.08799237,
   0.09330885,
   0.08390221,
   0.07062369,
   0.1826772,
   0.6114456};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.1186166,
   0.08316039,
   0.08799237,
   0.09330885,
   0.08390221,
   0.07062369,
   0.1826772,
   0.6114456};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.61161);
   Graph_Graph3017->SetMaximum(1.038398);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.1983113,
   -0.2116325,
   -0.1633875,
   -0.07386024,
   -0.2169201,
   -0.2244726,
   -0.2914321,
   0.2894513};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.103075,
   0.07491094,
   0.07899128,
   0.08459381,
   0.07680183,
   0.06150055,
   0.118438,
   0.4402726};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.103075,
   0.07491094,
   0.07899128,
   0.08459381,
   0.07680183,
   0.06150055,
   0.118438,
   0.4402726};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.5238295);
   Graph_Graph3018->SetMaximum(0.8436833);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.025,-0.57,20.85192,0.39);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,20);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.39);
   h_1050__4->SetMaximum(0.39);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   0.002014083,
   -0.01056036,
   0.01330095,
   0.02288069,
   0.02635227,
   0.04292351,
   0.01049742,
   0.09223334};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.01416177,
   0.01013579,
   0.01079541,
   0.01359073,
   0.01821752,
   0.02033157,
   0.05941102,
   0.1303124};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.01416177,
   0.01013579,
   0.01079541,
   0.01359073,
   0.01821752,
   0.02033157,
   0.05941102,
   0.1303124};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.07605954);
   Graph_Graph3019->SetMaximum(0.2496917);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   0.002014083,
   -0.01056036,
   0.01330095,
   0.02288069,
   0.02635227,
   0.04292351,
   0.01049742,
   0.09223334};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.01354715,
   0.009591141,
   0.01039094,
   0.01282147,
   0.01696163,
   0.01823534,
   0.04194262,
   0.06442077};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.01354715,
   0.009591141,
   0.01039094,
   0.01282147,
   0.01696163,
   0.01823534,
   0.04194262,
   0.06442077};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.05025513);
   Graph_Graph3020->SetMaximum(0.175464);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.007197021,
   0.007711063,
   0.01239137,
   0.01742915,
   0.03963694,
   0.05760212,
   0.01960602,
   -0.02242341};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.01598055,
   0.01161487,
   0.01252298,
   0.01553134,
   0.02092981,
   0.02418527,
   0.06512465,
   0.1656164};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.01598055,
   0.01161487,
   0.01252298,
   0.01553134,
   0.02092981,
   0.02418527,
   0.06512465,
   0.1656164};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.2211631);
   Graph_Graph3021->SetMaximum(0.1763163);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.007197021,
   0.007711063,
   0.01239137,
   0.01742915,
   0.03963694,
   0.05760212,
   0.01960602,
   -0.02242341};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.01505162,
   0.01099604,
   0.01180609,
   0.01468974,
   0.01996643,
   0.02107372,
   0.05195766,
   0.09779022};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.01505162,
   0.01099604,
   0.01180609,
   0.01468974,
   0.01996643,
   0.02107372,
   0.05195766,
   0.09779022};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.1401026);
   Graph_Graph3022->SetMaximum(0.09856479);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   0.008004879,
   -0.003844185,
   0.02313549,
   0.05569631,
   0.0682849,
   0.07241248,
   0.09349178,
   0.07622878};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.01562752,
   0.01134604,
   0.01269355,
   0.01639825,
   0.02249645,
   0.02699849,
   0.08827377,
   0.4015128};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.01562752,
   0.01134604,
   0.01269355,
   0.01639825,
   0.02249645,
   0.02699849,
   0.08827377,
   0.4015128};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.4055865);
   Graph_Graph3023->SetMaximum(0.5580441);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   0.008004879,
   -0.003844185,
   0.02313549,
   0.05569631,
   0.0682849,
   0.07241248,
   0.09349178,
   0.07622878};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.0146521,
   0.01097512,
   0.01210778,
   0.01546886,
   0.02110944,
   0.02455601,
   0.0639042,
   0.203021};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.0146521,
   0.01097512,
   0.01210778,
   0.01546886,
   0.02110944,
   0.02455601,
   0.0639042,
   0.203021};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.1673965);
   Graph_Graph3024->SetMaximum(0.319854);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.025,-0.39,20.85192,0.39);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,20);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.39);
   h_1060__5->SetMaximum(0.39);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   0.03745209,
   0.09636234,
   0.07706381,
   0.03361518,
   0.05742283,
   0.1548657,
   -0.008489397,
   0.05478341};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.02767557,
   0.02191686,
   0.02467599,
   0.0316562,
   0.04456367,
   0.04304738,
   0.0681116,
   0.08262731};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.02767557,
   0.02191686,
   0.02467599,
   0.0316562,
   0.04456367,
   0.04304738,
   0.0681116,
   0.08262731};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.1040524);
   Graph_Graph3025->SetMaximum(0.2253645);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   0.03745209,
   0.09636234,
   0.07706381,
   0.03361518,
   0.05742283,
   0.1548657,
   -0.008489397,
   0.05478341};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.02595927,
   0.01996112,
   0.02316971,
   0.03025573,
   0.04188188,
   0.03932305,
   0.05941486,
   0.06867894};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.02595927,
   0.01996112,
   0.02316971,
   0.03025573,
   0.04188188,
   0.03932305,
   0.05941486,
   0.06867894};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.09411356);
   Graph_Graph3026->SetMaximum(0.220398);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.02648865,
   0.008181427,
   0.09984594,
   0.1432598,
   0.05366222,
   0.1064271,
   0.1587673,
   -0.02738404};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.02006279,
   0.01608587,
   0.0190146,
   0.02489117,
   0.0342359,
   0.0322722,
   0.06444274,
   0.1145945};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.02006279,
   0.01608587,
   0.0190146,
   0.02489117,
   0.0342359,
   0.0322722,
   0.06444274,
   0.1145945};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.1784974);
   Graph_Graph3027->SetMaximum(0.2597289);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.02648865,
   0.008181427,
   0.09984594,
   0.1432598,
   0.05366222,
   0.1064271,
   0.1587673,
   -0.02738404};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.01893491,
   0.01535296,
   0.01795957,
   0.02390718,
   0.03286943,
   0.03058222,
   0.05374769,
   0.08430161};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.01893491,
   0.01535296,
   0.01795957,
   0.02390718,
   0.03286943,
   0.03058222,
   0.05374769,
   0.08430161};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.1441057);
   Graph_Graph3028->SetMaximum(0.2449351);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   -0.03537833,
   0.03685968,
   0.1056238,
   0.1212617,
   0.01973898,
   0.09337386,
   -0.05078379,
   -0.2038374};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.02406138,
   0.01901894,
   0.02267477,
   0.02994089,
   0.04192134,
   0.04397071,
   0.08021569,
   0.2170374};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.02406138,
   0.01901894,
   0.02267477,
   0.02994089,
   0.04192134,
   0.04397071,
   0.08021569,
   0.2170374};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.4780826);
   Graph_Graph3029->SetMaximum(0.2084104);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   -0.03537833,
   0.03685968,
   0.1056238,
   0.1212617,
   0.01973898,
   0.09337386,
   -0.05078379,
   -0.2038374};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.02269196,
   0.01805306,
   0.02110998,
   0.02791664,
   0.038732,
   0.03981479,
   0.06857152,
   0.1626487};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.02269196,
   0.01805306,
   0.02110998,
   0.02791664,
   0.038732,
   0.03981479,
   0.06857152,
   0.1626487};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.4180526);
   Graph_Graph3030->SetMaximum(0.2007448);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.025,-0.79,20.85192,0.8941758);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,20);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.79);
   h_1070__6->SetMaximum(0.79);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.2536579,
   0.1931916,
   0.1481665,
   0.02253068,
   0.09571336,
   0.04057945,
   -0.06289997,
   -0.1080456};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.1121469,
   0.08508577,
   0.07936934,
   0.08315491,
   0.08567972,
   0.05490997,
   0.08525401,
   0.1537178};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.1121469,
   0.08508577,
   0.07936934,
   0.08315491,
   0.08567972,
   0.05490997,
   0.08525401,
   0.1537178};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.3245202);
   Graph_Graph3031->SetMaximum(0.4285617);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.2536579,
   0.1931916,
   0.1481665,
   0.02253068,
   0.09571336,
   0.04057945,
   -0.06289997,
   -0.1080456};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.1013333,
   0.07158187,
   0.0739189,
   0.07723122,
   0.07958236,
   0.04806488,
   0.06252529,
   0.08047196};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.1013333,
   0.07158187,
   0.0739189,
   0.07723122,
   0.07958236,
   0.04806488,
   0.06252529,
   0.08047196};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.2428684);
   Graph_Graph3032->SetMaximum(0.4093421);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   0.118986,
   0.1840837,
   -0.07481048,
   -0.1896984,
   -0.1238865,
   -0.1036913,
   -0.03000401,
   0.04304424};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.06970627,
   0.05473936,
   0.04941245,
   0.04480773,
   0.04300642,
   0.03671239,
   0.09344516,
   0.22485};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.06970627,
   0.05473936,
   0.04941245,
   0.04480773,
   0.04300642,
   0.03671239,
   0.09344516,
   0.22485};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.2847461);
   Graph_Graph3033->SetMaximum(0.3181342);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   0.118986,
   0.1840837,
   -0.07481048,
   -0.1896984,
   -0.1238865,
   -0.1036913,
   -0.03000401,
   0.04304424};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.05814435,
   0.04549908,
   0.04345662,
   0.04109329,
   0.03928649,
   0.03045781,
   0.06195143,
   0.1202566};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.05814435,
   0.04549908,
   0.04345662,
   0.04109329,
   0.03928649,
   0.03045781,
   0.06195143,
   0.1202566};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.2768291);
   Graph_Graph3034->SetMaximum(0.2756202);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   -0.1388105,
   -0.05386305,
   -0.2066832,
   -0.2280581,
   -0.143162,
   -0.1042989,
   -0.2609304,
   -0.08616794};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.08833636,
   0.06467789,
   0.06137551,
   0.06191034,
   0.05843071,
   0.05108179,
   0.1086523,
   0.5071554};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.08833636,
   0.06467789,
   0.06137551,
   0.06191034,
   0.05843071,
   0.05108179,
   0.1086523,
   0.5071554};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.6947544);
   Graph_Graph3035->SetMaximum(0.5224185);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   -0.1388105,
   -0.05386305,
   -0.2066832,
   -0.2280581,
   -0.143162,
   -0.1042989,
   -0.2609304,
   -0.08616794};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.07201154,
   0.05250266,
   0.05298701,
   0.05515377,
   0.05262586,
   0.04325413,
   0.07401299,
   0.223626};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.07201154,
   0.05250266,
   0.05298701,
   0.05515377,
   0.05262586,
   0.04325413,
   0.07401299,
   0.223626};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.3821835);
   Graph_Graph3036->SetMaximum(0.1846982);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig8.C <==
void y2s_gj_y3bins()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:31:40 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-3.044231,-0.57,19.975,0.39);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,20);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.39);
   h_1020__1->SetMaximum(0.39);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   0.01242314,
   0.06169921,
   0.1030584,
   0.03213485,
   0.02767027,
   0.005782501,
   0.03206587,
   0.115427};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.02155193,
   0.01902795,
   0.02986945,
   0.04728376,
   0.06607436,
   0.07140825,
   0.09507661,
   0.1087463};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.02155193,
   0.01902795,
   0.02986945,
   0.04728376,
   0.06607436,
   0.07140825,
   0.09507661,
   0.1087463};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.09460565);
   Graph_Graph3001->SetMaximum(0.2531532);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   0.01242314,
   0.06169921,
   0.1030584,
   0.03213485,
   0.02767027,
   0.005782501,
   0.03206587,
   0.115427};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.02034756,
   0.01747171,
   0.02425656,
   0.03790523,
   0.05023922,
   0.04503166,
   0.06767371,
   0.08039771};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.02034756,
   0.01747171,
   0.02425656,
   0.03790523,
   0.05023922,
   0.04503166,
   0.06767371,
   0.08039771};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.06275654);
   Graph_Graph3002->SetMaximum(0.2193321);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   0.006959761,
   0.02883736,
   0.01005044,
   0.02186045,
   0.08279788,
   0.06920369,
   0.01170157,
   0.09110371};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.02199699,
   0.01716382,
   0.02043304,
   0.02806946,
   0.03459642,
   0.0341688,
   0.0660065,
   0.1160724};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.02199699,
   0.01716382,
   0.02043304,
   0.02806946,
   0.03459642,
   0.0341688,
   0.0660065,
   0.1160724};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.08045303);
   Graph_Graph3003->SetMaximum(0.2333242);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   0.006959761,
   0.02883736,
   0.01005044,
   0.02186045,
   0.08279788,
   0.06920369,
   0.01170157,
   0.09110371};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.02093777,
   0.01636736,
   0.01946169,
   0.02643415,
   0.03249769,
   0.03184065,
   0.05721407,
   0.09801081};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.02093777,
   0.01636736,
   0.01946169,
   0.02643415,
   0.03249769,
   0.03184065,
   0.05721407,
   0.09801081};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.0689752);
   Graph_Graph3004->SetMaximum(0.2125772);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   0.006193746,
   0.01681752,
   0.02595744,
   0.03561692,
   0.02858131,
   0.02994362,
   0.005957842,
   0.2943558};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.02255897,
   0.01680472,
   0.02021991,
   0.02714162,
   0.0371801,
   0.03725313,
   0.0857589,
   0.1050442};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.02255897,
   0.01680472,
   0.02021991,
   0.02714162,
   0.0371801,
   0.03725313,
   0.0857589,
   0.1050442};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.1277212);
   Graph_Graph3005->SetMaximum(0.4473201);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   0.006193746,
   0.01681752,
   0.02595744,
   0.03561692,
   0.02858131,
   0.02994362,
   0.005957842,
   0.2943558};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.02129635,
   0.01603128,
   0.01842207,
   0.02540505,
   0.03423635,
   0.03384945,
   0.07769612,
   9.42584e-10};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.02129635,
   0.01603128,
   0.01842207,
   0.02540505,
   0.03423635,
   0.03384945,
   0.07769612,
   9.42584e-10};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.1083477);
   Graph_Graph3006->SetMaximum(0.3309652);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-3.044231,-0.39,19.975,0.39);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,20);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.39);
   h_1030__2->SetMaximum(0.39);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   0.1457135,
   0.1562006,
   0.0754207,
   -0.01455208,
   -0.008708927,
   -0.01926274,
   -0.07407331,
   -0.08521679};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.04834932,
   0.04785727,
   0.06168325,
   0.07495372,
   0.07091487,
   0.04185588,
   0.0774832,
   0.139209};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.04834932,
   0.04785727,
   0.06168325,
   0.07495372,
   0.07091487,
   0.04185588,
   0.0774832,
   0.139209};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.2672742);
   Graph_Graph3007->SetMaximum(0.2469062);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   0.1457135,
   0.1562006,
   0.0754207,
   -0.01455208,
   -0.008708927,
   -0.01926274,
   -0.07407331,
   -0.08521679};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.04377592,
   0.04056764,
   0.04819966,
   0.05809881,
   0.05665563,
   0.03737998,
   0.06500994,
   0.1061181};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.04377592,
   0.04056764,
   0.04819966,
   0.05809881,
   0.05665563,
   0.03737998,
   0.06500994,
   0.1061181};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.2301452);
   Graph_Graph3008->SetMaximum(0.2355786);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   -0.01817527,
   0.02792961,
   -0.02417883,
   -0.1501073,
   -0.09197185,
   -0.04159126,
   -0.07842375,
   -0.2464297};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.02810446,
   0.02598418,
   0.02998192,
   0.03330693,
   0.0333323,
   0.03234537,
   0.07986674,
   0.1723959};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.02810446,
   0.02598418,
   0.02998192,
   0.03330693,
   0.0333323,
   0.03234537,
   0.07986674,
   0.1723959};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.4660995);
   Graph_Graph3009->SetMaximum(0.1011877);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   -0.01817527,
   0.02792961,
   -0.02417883,
   -0.1501073,
   -0.09197185,
   -0.04159126,
   -0.07842375,
   -0.2464297};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.02656861,
   0.02399125,
   0.02816645,
   0.0315574,
   0.03183742,
   0.03088691,
   0.06789088,
   0.1341353};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.02656861,
   0.02399125,
   0.02816645,
   0.0315574,
   0.03183742,
   0.03088691,
   0.06789088,
   0.1341353};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.4238136);
   Graph_Graph3010->SetMaximum(0.09516945);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   -0.01533336,
   0.0157991,
   0.006153209,
   -0.003126241,
   -0.1115876,
   -0.1573973,
   -0.2560192,
   -0.1627185};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.03538635,
   0.02730461,
   0.03423727,
   0.04049317,
   0.04244148,
   0.04145186,
   0.109487,
   0.2024071};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.03538635,
   0.02730461,
   0.03423727,
   0.04049317,
   0.04244148,
   0.04145186,
   0.109487,
   0.2024071};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.4063672);
   Graph_Graph3011->SetMaximum(0.0839647);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   -0.01533336,
   0.0157991,
   0.006153209,
   -0.003126241,
   -0.1115876,
   -0.1573973,
   -0.2560192,
   -0.1627185};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.03251424,
   0.02518682,
   0.03040213,
   0.03769079,
   0.04083955,
   0.03898831,
   0.09905422,
   0.0003587054};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.03251424,
   0.02518682,
   0.03040213,
   0.03769079,
   0.04083955,
   0.03898831,
   0.09905422,
   0.0003587054};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.3946794);
   Graph_Graph3012->SetMaximum(0.08059186);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-3.044231,-0.79,19.975,0.8941758);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,20);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.79);
   h_1040__3->SetMaximum(0.79);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.1288271,
   0.02841119,
   -0.09146536,
   -0.0252297,
   -0.1166768,
   0.01995199,
   0.05942872,
   -0.0209455};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.1506832,
   0.09365462,
   0.0771007,
   0.08495457,
   0.1024274,
   0.1313673,
   0.2020398,
   0.3462904};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.1506832,
   0.09365462,
   0.0771007,
   0.08495457,
   0.1024274,
   0.1313673,
   0.2020398,
   0.3462904};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.436494);
   Graph_Graph3013->SetMaximum(0.394603);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.1288271,
   0.02841119,
   -0.09146536,
   -0.0252297,
   -0.1166768,
   0.01995199,
   0.05942872,
   -0.0209455};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.1327722,
   0.08040089,
   0.06812054,
   0.07423166,
   0.08503764,
   0.08660885,
   0.1437383,
   0.1933566};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.1327722,
   0.08040089,
   0.06812054,
   0.07423166,
   0.08503764,
   0.08660885,
   0.1437383,
   0.1933566};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.2618922);
   Graph_Graph3014->SetMaximum(0.3091894);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   -0.2478541,
   -0.06937476,
   -0.1621375,
   -0.2955626,
   -0.2126488,
   -0.04447054,
   -0.05887382,
   0.3914875};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.08328169,
   0.0657486,
   0.06044522,
   0.06392046,
   0.08726734,
   0.09329798,
   0.2004707,
   0.4719567};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.08328169,
   0.0657486,
   0.06044522,
   0.06392046,
   0.08726734,
   0.09329798,
   0.2004707,
   0.4719567};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.4817758);
   Graph_Graph3015->SetMaximum(0.9857369);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   -0.2478541,
   -0.06937476,
   -0.1621375,
   -0.2955626,
   -0.2126488,
   -0.04447054,
   -0.05887382,
   0.3914875};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.07155263,
   0.05700233,
   0.0558243,
   0.05887134,
   0.07451485,
   0.07983032,
   0.1509867,
   0.33038};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.07155263,
   0.05700233,
   0.0558243,
   0.05887134,
   0.07451485,
   0.07983032,
   0.1509867,
   0.33038};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.4620641);
   Graph_Graph3016->SetMaximum(0.8294976);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.2090313,
   -0.1954376,
   -0.1841956,
   -0.09687952,
   -0.1475427,
   -0.1986891,
   -0.1739547,
   -0.327777};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.1236848,
   0.08511217,
   0.08523379,
   0.09945891,
   0.1260376,
   0.1206412,
   0.279555,
   0.3612762};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.1236848,
   0.08511217,
   0.08523379,
   0.09945891,
   0.1260376,
   0.1206412,
   0.279555,
   0.3612762};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.7685185);
   Graph_Graph3017->SetMaximum(0.1850656);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.2090313,
   -0.1954376,
   -0.1841956,
   -0.09687952,
   -0.1475427,
   -0.1986891,
   -0.1739547,
   -0.327777};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.1032858,
   0.07526305,
   0.07789803,
   0.08927314,
   0.1089185,
   0.1019546,
   0.2197067,
   0.00292423};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.1032858,
   0.07526305,
   0.07789803,
   0.08927314,
   0.1089185,
   0.1019546,
   0.2197067,
   0.00292423};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.4376027);
   Graph_Graph3018->SetMaximum(0.08969329);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.025,-0.57,20.85192,0.39);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,20);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.39);
   h_1050__4->SetMaximum(0.39);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   0.01490727,
   0.04008626,
   0.07396555,
   0.05855839,
   0.07947863,
   0.07791235,
   -0.02233927,
   0.03723389};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.01512229,
   0.01331096,
   0.02048634,
   0.034546,
   0.04391191,
   0.04141837,
   0.08210591,
   0.08757097};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.01512229,
   0.01331096,
   0.02048634,
   0.034546,
   0.04391191,
   0.04141837,
   0.08210591,
   0.08757097};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.1273702);
   Graph_Graph3019->SetMaximum(0.1477299);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   0.01490727,
   0.04008626,
   0.07396555,
   0.05855839,
   0.07947863,
   0.07791235,
   -0.02233927,
   0.03723389};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.01402475,
   0.01178785,
   0.01634891,
   0.02440895,
   0.03179438,
   0.02720184,
   0.04700071,
   0.05369297};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.01402475,
   0.01178785,
   0.01634891,
   0.02440895,
   0.03179438,
   0.02720184,
   0.04700071,
   0.05369297};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.08740128);
   Graph_Graph3020->SetMaximum(0.1293343);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.0005744991,
   0.02210781,
   0.04742116,
   0.05229662,
   0.02863719,
   0.06256592,
   0.06882194,
   -0.0008818496};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.0160902,
   0.01229885,
   0.01457026,
   0.01812664,
   0.02494371,
   0.02242108,
   0.04314195,
   0.07926933};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.0160902,
   0.01229885,
   0.01457026,
   0.01812664,
   0.02494371,
   0.02242108,
   0.04314195,
   0.07926933};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.09936268);
   Graph_Graph3021->SetMaximum(0.1311754);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.0005744991,
   0.02210781,
   0.04742116,
   0.05229662,
   0.02863719,
   0.06256592,
   0.06882194,
   -0.0008818496};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.01510465,
   0.01142503,
   0.01324059,
   0.0171068,
   0.02292591,
   0.02031389,
   0.03593797,
   0.06040224};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.01510465,
   0.01142503,
   0.01324059,
   0.0171068,
   0.02292591,
   0.02031389,
   0.03593797,
   0.06040224};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.07788849);
   Graph_Graph3022->SetMaximum(0.1213643);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   0.003812317,
   0.009504131,
   0.0502462,
   0.07422004,
   0.03726914,
   0.06788974,
   -0.06806774,
   -0.06890113};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.01546821,
   0.01175266,
   0.01390059,
   0.0185712,
   0.02492271,
   0.02531579,
   0.05906431,
   0.1922696};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.01546821,
   0.01175266,
   0.01390059,
   0.0185712,
   0.02492271,
   0.02531579,
   0.05906431,
   0.1922696};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.2996246);
   Graph_Graph3023->SetMaximum(0.1618224);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   0.003812317,
   0.009504131,
   0.0502462,
   0.07422004,
   0.03726914,
   0.06788974,
   -0.06806774,
   -0.06890113};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.01468072,
   0.01095508,
   0.01236989,
   0.01655148,
   0.02268009,
   0.02220148,
   0.051606,
   0.131218};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.01468072,
   0.01095508,
   0.01236989,
   0.01655148,
   0.02268009,
   0.02220148,
   0.051606,
   0.131218};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.2292082);
   Graph_Graph3024->SetMaximum(0.1198606);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.025,-0.39,20.85192,0.39);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,20);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.39);
   h_1060__5->SetMaximum(0.39);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   0.09542324,
   0.1527566,
   0.1072038,
   0.02137829,
   0.04272613,
   -0.02498251,
   -0.02118133,
   -0.1329253};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.03425535,
   0.0325408,
   0.04210658,
   0.05238193,
   0.04687603,
   0.02709409,
   0.05645703,
   0.09477277};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.03425535,
   0.0325408,
   0.04210658,
   0.05238193,
   0.04687603,
   0.02709409,
   0.05645703,
   0.09477277};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.2689976);
   Graph_Graph3025->SetMaximum(0.2265969);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   0.09542324,
   0.1527566,
   0.1072038,
   0.02137829,
   0.04272613,
   -0.02498251,
   -0.02118133,
   -0.1329253};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.02956752,
   0.02720499,
   0.03229362,
   0.03761591,
   0.03703916,
   0.02326973,
   0.04402998,
   0.06675419};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.02956752,
   0.02720499,
   0.03229362,
   0.03761591,
   0.03703916,
   0.02326973,
   0.04402998,
   0.06675419};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.2376436);
   Graph_Graph3026->SetMaximum(0.2179257);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.04965087,
   0.07476926,
   0.03659353,
   -0.03626909,
   -0.0722875,
   -0.09822114,
   -0.09756306,
   0.03378027};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.02117499,
   0.01998626,
   0.02129434,
   0.0216897,
   0.02399584,
   0.02100325,
   0.04908973,
   0.1015057};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.02117499,
   0.01998626,
   0.02129434,
   0.0216897,
   0.02399584,
   0.02100325,
   0.04908973,
   0.1015057};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.1748467);
   Graph_Graph3027->SetMaximum(0.1634798);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.04965087,
   0.07476926,
   0.03659353,
   -0.03626909,
   -0.0722875,
   -0.09822114,
   -0.09756306,
   0.03378027};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.01959857,
   0.01704535,
   0.0190396,
   0.02048327,
   0.02254335,
   0.01929445,
   0.04148852,
   0.07389001};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.01959857,
   0.01704535,
   0.0190396,
   0.02048327,
   0.02254335,
   0.01929445,
   0.04148852,
   0.07389001};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.1637238);
   Graph_Graph3028->SetMaximum(0.1323425);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   -0.02597067,
   0.0572306,
   0.01117681,
   -0.06340215,
   -0.09558283,
   -0.1067032,
   -0.1587076,
   0.0941447};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.02400142,
   0.02024643,
   0.02418821,
   0.02759174,
   0.02952992,
   0.02890454,
   0.07638248,
   0.2913465};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.02400142,
   0.02024643,
   0.02418821,
   0.02759174,
   0.02952992,
   0.02890454,
   0.07638248,
   0.2913465};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.2971483);
   Graph_Graph3029->SetMaximum(0.4475493);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   -0.02597067,
   0.0572306,
   0.01117681,
   -0.06340215,
   -0.09558283,
   -0.1067032,
   -0.1587076,
   0.0941447};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.02227861,
   0.01732282,
   0.02053338,
   0.02501372,
   0.02784656,
   0.02648861,
   0.06824288,
   0.2049358};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.02227861,
   0.01732282,
   0.02053338,
   0.02501372,
   0.02784656,
   0.02648861,
   0.06824288,
   0.2049358};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.2795536);
   Graph_Graph3030->SetMaximum(0.3516836);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.025,-0.79,20.85192,0.8941758);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,20);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.79);
   h_1070__6->SetMaximum(0.79);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.1896535,
   -0.008328636,
   -0.07203054,
   -0.08831349,
   -0.06852324,
   -0.1010671,
   0.02752587,
   0.0816088};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.1093387,
   0.06266978,
   0.05526621,
   0.05358339,
   0.07476708,
   0.07957375,
   0.1698597,
   0.2564339};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.1093387,
   0.06266978,
   0.05526621,
   0.05358339,
   0.07476708,
   0.07957375,
   0.1698597,
   0.2564339};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.2325092);
   Graph_Graph3031->SetMaximum(0.389911);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.1896535,
   -0.008328636,
   -0.07203054,
   -0.08831349,
   -0.06852324,
   -0.1010671,
   0.02752587,
   0.0816088};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.09239138,
   0.05362459,
   0.04614285,
   0.04719685,
   0.05699864,
   0.05362218,
   0.09476269,
   0.1304412};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.09239138,
   0.05362459,
   0.04614285,
   0.04719685,
   0.05699864,
   0.05362218,
   0.09476269,
   0.1304412};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.1983627);
   Graph_Graph3032->SetMaximum(0.3257183);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   0.08679879,
   0.1447034,
   -0.1787069,
   -0.2823183,
   -0.08650498,
   -0.1224188,
   -0.1736989,
   -0.03594238};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.06705732,
   0.05038523,
   0.04140959,
   0.04279122,
   0.06539383,
   0.064339,
   0.1295419,
   0.2962627};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.06705732,
   0.05038523,
   0.04140959,
   0.04279122,
   0.06539383,
   0.064339,
   0.1295419,
   0.2962627};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.3914576);
   Graph_Graph3033->SetMaximum(0.3195729);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   0.08679879,
   0.1447034,
   -0.1787069,
   -0.2823183,
   -0.08650498,
   -0.1224188,
   -0.1736989,
   -0.03594238};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.05603241,
   0.04178195,
   0.03708256,
   0.03909171,
   0.05454493,
   0.04979918,
   0.09254238,
   0.1813795};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.05603241,
   0.04178195,
   0.03708256,
   0.03909171,
   0.05454493,
   0.04979918,
   0.09254238,
   0.1813795};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.3721995);
   Graph_Graph3034->SetMaximum(0.2372749);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   -0.1296551,
   -0.07406427,
   -0.2475686,
   -0.2605112,
   -0.04572976,
   -0.09661982,
   0.2260946,
   0.2936186};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.08857442,
   0.06554528,
   0.05938245,
   0.06260105,
   0.08805309,
   0.08771052,
   0.240624,
   0.67291};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.08857442,
   0.06554528,
   0.05938245,
   0.06260105,
   0.08805309,
   0.08771052,
   0.240624,
   0.67291};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.5138734);
   Graph_Graph3035->SetMaximum(1.101111);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   -0.1296551,
   -0.07406427,
   -0.2475686,
   -0.2605112,
   -0.04572976,
   -0.09661982,
   0.2260946,
   0.2936186};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.07316084,
   0.05236018,
   0.05135576,
   0.05596053,
   0.07366126,
   0.06944171,
   0.1678147,
   0.4321605};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.07316084,
   0.05236018,
   0.05135576,
   0.05596053,
   0.07366126,
   0.06944171,
   0.1678147,
   0.4321605};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.4206968);
   Graph_Graph3036->SetMaximum(0.8300042);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}


==> figs/Fig9.C <==
void y3s_hx_y3bins()
{
//=========Macro generated from canvas: new/Ostap
//=========  (Fri Jun 23 15:40:15 2017) by ROOT version6.06/02
   TCanvas *new = new TCanvas("new", "Ostap",52,51,902,1000);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   new->SetHighLightColor(2);
   new->Range(0,0,1,1);
   new->SetFillColor(0);
   new->SetBorderMode(0);
   new->SetBorderSize(2);
   new->SetTickx(1);
   new->SetTicky(1);
   new->SetLeftMargin(0.14);
   new->SetRightMargin(0.05);
   new->SetTopMargin(0.05);
   new->SetBottomMargin(0.16);
   new->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: pad_new_0_0
   TPad *pad_new_0_0 = new TPad("pad_new_0_0", "",0,0,0.525,0.3733333);
   pad_new_0_0->Draw();
   pad_new_0_0->cd();
   pad_new_0_0->Range(-3.044231,-0.7453846,19.975,0.51);
   pad_new_0_0->SetFillColor(0);
   pad_new_0_0->SetBorderMode(0);
   pad_new_0_0->SetBorderSize(0);
   pad_new_0_0->SetTickx(1);
   pad_new_0_0->SetTicky(1);
   pad_new_0_0->SetLeftMargin(0.1333333);
   pad_new_0_0->SetRightMargin(0);
   pad_new_0_0->SetTopMargin(0);
   pad_new_0_0->SetBottomMargin(0.1875);
   pad_new_0_0->SetFrameBorderMode(0);
   pad_new_0_0->SetFrameBorderMode(0);
   
   TH1D *h_1020__1 = new TH1D("h_1020__1","",800,0,20);
   h_1020__1->SetBinContent(1,-1000);
   h_1020__1->SetBinContent(2,-1000);
   h_1020__1->SetBinContent(3,-1000);
   h_1020__1->SetBinContent(4,-1000);
   h_1020__1->SetBinContent(5,-1000);
   h_1020__1->SetBinContent(6,-1000);
   h_1020__1->SetBinContent(7,-1000);
   h_1020__1->SetBinContent(8,-1000);
   h_1020__1->SetBinContent(9,-1000);
   h_1020__1->SetBinContent(10,-1000);
   h_1020__1->SetBinContent(11,-1000);
   h_1020__1->SetBinContent(12,-1000);
   h_1020__1->SetBinContent(13,-1000);
   h_1020__1->SetBinContent(14,-1000);
   h_1020__1->SetBinContent(15,-1000);
   h_1020__1->SetBinContent(16,-1000);
   h_1020__1->SetBinContent(17,-1000);
   h_1020__1->SetBinContent(18,-1000);
   h_1020__1->SetBinContent(19,-1000);
   h_1020__1->SetBinContent(20,-1000);
   h_1020__1->SetBinContent(21,-1000);
   h_1020__1->SetBinContent(22,-1000);
   h_1020__1->SetBinContent(23,-1000);
   h_1020__1->SetBinContent(24,-1000);
   h_1020__1->SetBinContent(25,-1000);
   h_1020__1->SetBinContent(26,-1000);
   h_1020__1->SetBinContent(27,-1000);
   h_1020__1->SetBinContent(28,-1000);
   h_1020__1->SetBinContent(29,-1000);
   h_1020__1->SetBinContent(30,-1000);
   h_1020__1->SetBinContent(31,-1000);
   h_1020__1->SetBinContent(32,-1000);
   h_1020__1->SetBinContent(33,-1000);
   h_1020__1->SetBinContent(34,-1000);
   h_1020__1->SetBinContent(35,-1000);
   h_1020__1->SetBinContent(36,-1000);
   h_1020__1->SetBinContent(37,-1000);
   h_1020__1->SetBinContent(38,-1000);
   h_1020__1->SetBinContent(39,-1000);
   h_1020__1->SetBinContent(40,-1000);
   h_1020__1->SetBinContent(41,-1000);
   h_1020__1->SetBinContent(42,-1000);
   h_1020__1->SetBinContent(43,-1000);
   h_1020__1->SetBinContent(44,-1000);
   h_1020__1->SetBinContent(45,-1000);
   h_1020__1->SetBinContent(46,-1000);
   h_1020__1->SetBinContent(47,-1000);
   h_1020__1->SetBinContent(48,-1000);
   h_1020__1->SetBinContent(49,-1000);
   h_1020__1->SetBinContent(50,-1000);
   h_1020__1->SetBinContent(51,-1000);
   h_1020__1->SetBinContent(52,-1000);
   h_1020__1->SetBinContent(53,-1000);
   h_1020__1->SetBinContent(54,-1000);
   h_1020__1->SetBinContent(55,-1000);
   h_1020__1->SetBinContent(56,-1000);
   h_1020__1->SetBinContent(57,-1000);
   h_1020__1->SetBinContent(58,-1000);
   h_1020__1->SetBinContent(59,-1000);
   h_1020__1->SetBinContent(60,-1000);
   h_1020__1->SetBinContent(61,-1000);
   h_1020__1->SetBinContent(62,-1000);
   h_1020__1->SetBinContent(63,-1000);
   h_1020__1->SetBinContent(64,-1000);
   h_1020__1->SetBinContent(65,-1000);
   h_1020__1->SetBinContent(66,-1000);
   h_1020__1->SetBinContent(67,-1000);
   h_1020__1->SetBinContent(68,-1000);
   h_1020__1->SetBinContent(69,-1000);
   h_1020__1->SetBinContent(70,-1000);
   h_1020__1->SetBinContent(71,-1000);
   h_1020__1->SetBinContent(72,-1000);
   h_1020__1->SetBinContent(73,-1000);
   h_1020__1->SetBinContent(74,-1000);
   h_1020__1->SetBinContent(75,-1000);
   h_1020__1->SetBinContent(76,-1000);
   h_1020__1->SetBinContent(77,-1000);
   h_1020__1->SetBinContent(78,-1000);
   h_1020__1->SetBinContent(79,-1000);
   h_1020__1->SetBinContent(80,-1000);
   h_1020__1->SetBinContent(81,-1000);
   h_1020__1->SetBinContent(82,-1000);
   h_1020__1->SetBinContent(83,-1000);
   h_1020__1->SetBinContent(84,-1000);
   h_1020__1->SetBinContent(85,-1000);
   h_1020__1->SetBinContent(86,-1000);
   h_1020__1->SetBinContent(87,-1000);
   h_1020__1->SetBinContent(88,-1000);
   h_1020__1->SetBinContent(89,-1000);
   h_1020__1->SetBinContent(90,-1000);
   h_1020__1->SetBinContent(91,-1000);
   h_1020__1->SetBinContent(92,-1000);
   h_1020__1->SetBinContent(93,-1000);
   h_1020__1->SetBinContent(94,-1000);
   h_1020__1->SetBinContent(95,-1000);
   h_1020__1->SetBinContent(96,-1000);
   h_1020__1->SetBinContent(97,-1000);
   h_1020__1->SetBinContent(98,-1000);
   h_1020__1->SetBinContent(99,-1000);
   h_1020__1->SetBinContent(100,-1000);
   h_1020__1->SetBinContent(101,-1000);
   h_1020__1->SetBinContent(102,-1000);
   h_1020__1->SetBinContent(103,-1000);
   h_1020__1->SetBinContent(104,-1000);
   h_1020__1->SetBinContent(105,-1000);
   h_1020__1->SetBinContent(106,-1000);
   h_1020__1->SetBinContent(107,-1000);
   h_1020__1->SetBinContent(108,-1000);
   h_1020__1->SetBinContent(109,-1000);
   h_1020__1->SetBinContent(110,-1000);
   h_1020__1->SetBinContent(111,-1000);
   h_1020__1->SetBinContent(112,-1000);
   h_1020__1->SetBinContent(113,-1000);
   h_1020__1->SetBinContent(114,-1000);
   h_1020__1->SetBinContent(115,-1000);
   h_1020__1->SetBinContent(116,-1000);
   h_1020__1->SetBinContent(117,-1000);
   h_1020__1->SetBinContent(118,-1000);
   h_1020__1->SetBinContent(119,-1000);
   h_1020__1->SetBinContent(120,-1000);
   h_1020__1->SetBinContent(121,-1000);
   h_1020__1->SetBinContent(122,-1000);
   h_1020__1->SetBinContent(123,-1000);
   h_1020__1->SetBinContent(124,-1000);
   h_1020__1->SetBinContent(125,-1000);
   h_1020__1->SetBinContent(126,-1000);
   h_1020__1->SetBinContent(127,-1000);
   h_1020__1->SetBinContent(128,-1000);
   h_1020__1->SetBinContent(129,-1000);
   h_1020__1->SetBinContent(130,-1000);
   h_1020__1->SetBinContent(131,-1000);
   h_1020__1->SetBinContent(132,-1000);
   h_1020__1->SetBinContent(133,-1000);
   h_1020__1->SetBinContent(134,-1000);
   h_1020__1->SetBinContent(135,-1000);
   h_1020__1->SetBinContent(136,-1000);
   h_1020__1->SetBinContent(137,-1000);
   h_1020__1->SetBinContent(138,-1000);
   h_1020__1->SetBinContent(139,-1000);
   h_1020__1->SetBinContent(140,-1000);
   h_1020__1->SetBinContent(141,-1000);
   h_1020__1->SetBinContent(142,-1000);
   h_1020__1->SetBinContent(143,-1000);
   h_1020__1->SetBinContent(144,-1000);
   h_1020__1->SetBinContent(145,-1000);
   h_1020__1->SetBinContent(146,-1000);
   h_1020__1->SetBinContent(147,-1000);
   h_1020__1->SetBinContent(148,-1000);
   h_1020__1->SetBinContent(149,-1000);
   h_1020__1->SetBinContent(150,-1000);
   h_1020__1->SetBinContent(151,-1000);
   h_1020__1->SetBinContent(152,-1000);
   h_1020__1->SetBinContent(153,-1000);
   h_1020__1->SetBinContent(154,-1000);
   h_1020__1->SetBinContent(155,-1000);
   h_1020__1->SetBinContent(156,-1000);
   h_1020__1->SetBinContent(157,-1000);
   h_1020__1->SetBinContent(158,-1000);
   h_1020__1->SetBinContent(159,-1000);
   h_1020__1->SetBinContent(160,-1000);
   h_1020__1->SetBinContent(161,-1000);
   h_1020__1->SetBinContent(162,-1000);
   h_1020__1->SetBinContent(163,-1000);
   h_1020__1->SetBinContent(164,-1000);
   h_1020__1->SetBinContent(165,-1000);
   h_1020__1->SetBinContent(166,-1000);
   h_1020__1->SetBinContent(167,-1000);
   h_1020__1->SetBinContent(168,-1000);
   h_1020__1->SetBinContent(169,-1000);
   h_1020__1->SetBinContent(170,-1000);
   h_1020__1->SetBinContent(171,-1000);
   h_1020__1->SetBinContent(172,-1000);
   h_1020__1->SetBinContent(173,-1000);
   h_1020__1->SetBinContent(174,-1000);
   h_1020__1->SetBinContent(175,-1000);
   h_1020__1->SetBinContent(176,-1000);
   h_1020__1->SetBinContent(177,-1000);
   h_1020__1->SetBinContent(178,-1000);
   h_1020__1->SetBinContent(179,-1000);
   h_1020__1->SetBinContent(180,-1000);
   h_1020__1->SetBinContent(181,-1000);
   h_1020__1->SetBinContent(182,-1000);
   h_1020__1->SetBinContent(183,-1000);
   h_1020__1->SetBinContent(184,-1000);
   h_1020__1->SetBinContent(185,-1000);
   h_1020__1->SetBinContent(186,-1000);
   h_1020__1->SetBinContent(187,-1000);
   h_1020__1->SetBinContent(188,-1000);
   h_1020__1->SetBinContent(189,-1000);
   h_1020__1->SetBinContent(190,-1000);
   h_1020__1->SetBinContent(191,-1000);
   h_1020__1->SetBinContent(192,-1000);
   h_1020__1->SetBinContent(193,-1000);
   h_1020__1->SetBinContent(194,-1000);
   h_1020__1->SetBinContent(195,-1000);
   h_1020__1->SetBinContent(196,-1000);
   h_1020__1->SetBinContent(197,-1000);
   h_1020__1->SetBinContent(198,-1000);
   h_1020__1->SetBinContent(199,-1000);
   h_1020__1->SetBinContent(200,-1000);
   h_1020__1->SetBinContent(201,-1000);
   h_1020__1->SetBinContent(202,-1000);
   h_1020__1->SetBinContent(203,-1000);
   h_1020__1->SetBinContent(204,-1000);
   h_1020__1->SetBinContent(205,-1000);
   h_1020__1->SetBinContent(206,-1000);
   h_1020__1->SetBinContent(207,-1000);
   h_1020__1->SetBinContent(208,-1000);
   h_1020__1->SetBinContent(209,-1000);
   h_1020__1->SetBinContent(210,-1000);
   h_1020__1->SetBinContent(211,-1000);
   h_1020__1->SetBinContent(212,-1000);
   h_1020__1->SetBinContent(213,-1000);
   h_1020__1->SetBinContent(214,-1000);
   h_1020__1->SetBinContent(215,-1000);
   h_1020__1->SetBinContent(216,-1000);
   h_1020__1->SetBinContent(217,-1000);
   h_1020__1->SetBinContent(218,-1000);
   h_1020__1->SetBinContent(219,-1000);
   h_1020__1->SetBinContent(220,-1000);
   h_1020__1->SetBinContent(221,-1000);
   h_1020__1->SetBinContent(222,-1000);
   h_1020__1->SetBinContent(223,-1000);
   h_1020__1->SetBinContent(224,-1000);
   h_1020__1->SetBinContent(225,-1000);
   h_1020__1->SetBinContent(226,-1000);
   h_1020__1->SetBinContent(227,-1000);
   h_1020__1->SetBinContent(228,-1000);
   h_1020__1->SetBinContent(229,-1000);
   h_1020__1->SetBinContent(230,-1000);
   h_1020__1->SetBinContent(231,-1000);
   h_1020__1->SetBinContent(232,-1000);
   h_1020__1->SetBinContent(233,-1000);
   h_1020__1->SetBinContent(234,-1000);
   h_1020__1->SetBinContent(235,-1000);
   h_1020__1->SetBinContent(236,-1000);
   h_1020__1->SetBinContent(237,-1000);
   h_1020__1->SetBinContent(238,-1000);
   h_1020__1->SetBinContent(239,-1000);
   h_1020__1->SetBinContent(240,-1000);
   h_1020__1->SetBinContent(241,-1000);
   h_1020__1->SetBinContent(242,-1000);
   h_1020__1->SetBinContent(243,-1000);
   h_1020__1->SetBinContent(244,-1000);
   h_1020__1->SetBinContent(245,-1000);
   h_1020__1->SetBinContent(246,-1000);
   h_1020__1->SetBinContent(247,-1000);
   h_1020__1->SetBinContent(248,-1000);
   h_1020__1->SetBinContent(249,-1000);
   h_1020__1->SetBinContent(250,-1000);
   h_1020__1->SetBinContent(251,-1000);
   h_1020__1->SetBinContent(252,-1000);
   h_1020__1->SetBinContent(253,-1000);
   h_1020__1->SetBinContent(254,-1000);
   h_1020__1->SetBinContent(255,-1000);
   h_1020__1->SetBinContent(256,-1000);
   h_1020__1->SetBinContent(257,-1000);
   h_1020__1->SetBinContent(258,-1000);
   h_1020__1->SetBinContent(259,-1000);
   h_1020__1->SetBinContent(260,-1000);
   h_1020__1->SetBinContent(261,-1000);
   h_1020__1->SetBinContent(262,-1000);
   h_1020__1->SetBinContent(263,-1000);
   h_1020__1->SetBinContent(264,-1000);
   h_1020__1->SetBinContent(265,-1000);
   h_1020__1->SetBinContent(266,-1000);
   h_1020__1->SetBinContent(267,-1000);
   h_1020__1->SetBinContent(268,-1000);
   h_1020__1->SetBinContent(269,-1000);
   h_1020__1->SetBinContent(270,-1000);
   h_1020__1->SetBinContent(271,-1000);
   h_1020__1->SetBinContent(272,-1000);
   h_1020__1->SetBinContent(273,-1000);
   h_1020__1->SetBinContent(274,-1000);
   h_1020__1->SetBinContent(275,-1000);
   h_1020__1->SetBinContent(276,-1000);
   h_1020__1->SetBinContent(277,-1000);
   h_1020__1->SetBinContent(278,-1000);
   h_1020__1->SetBinContent(279,-1000);
   h_1020__1->SetBinContent(280,-1000);
   h_1020__1->SetBinContent(281,-1000);
   h_1020__1->SetBinContent(282,-1000);
   h_1020__1->SetBinContent(283,-1000);
   h_1020__1->SetBinContent(284,-1000);
   h_1020__1->SetBinContent(285,-1000);
   h_1020__1->SetBinContent(286,-1000);
   h_1020__1->SetBinContent(287,-1000);
   h_1020__1->SetBinContent(288,-1000);
   h_1020__1->SetBinContent(289,-1000);
   h_1020__1->SetBinContent(290,-1000);
   h_1020__1->SetBinContent(291,-1000);
   h_1020__1->SetBinContent(292,-1000);
   h_1020__1->SetBinContent(293,-1000);
   h_1020__1->SetBinContent(294,-1000);
   h_1020__1->SetBinContent(295,-1000);
   h_1020__1->SetBinContent(296,-1000);
   h_1020__1->SetBinContent(297,-1000);
   h_1020__1->SetBinContent(298,-1000);
   h_1020__1->SetBinContent(299,-1000);
   h_1020__1->SetBinContent(300,-1000);
   h_1020__1->SetBinContent(301,-1000);
   h_1020__1->SetBinContent(302,-1000);
   h_1020__1->SetBinContent(303,-1000);
   h_1020__1->SetBinContent(304,-1000);
   h_1020__1->SetBinContent(305,-1000);
   h_1020__1->SetBinContent(306,-1000);
   h_1020__1->SetBinContent(307,-1000);
   h_1020__1->SetBinContent(308,-1000);
   h_1020__1->SetBinContent(309,-1000);
   h_1020__1->SetBinContent(310,-1000);
   h_1020__1->SetBinContent(311,-1000);
   h_1020__1->SetBinContent(312,-1000);
   h_1020__1->SetBinContent(313,-1000);
   h_1020__1->SetBinContent(314,-1000);
   h_1020__1->SetBinContent(315,-1000);
   h_1020__1->SetBinContent(316,-1000);
   h_1020__1->SetBinContent(317,-1000);
   h_1020__1->SetBinContent(318,-1000);
   h_1020__1->SetBinContent(319,-1000);
   h_1020__1->SetBinContent(320,-1000);
   h_1020__1->SetBinContent(321,-1000);
   h_1020__1->SetBinContent(322,-1000);
   h_1020__1->SetBinContent(323,-1000);
   h_1020__1->SetBinContent(324,-1000);
   h_1020__1->SetBinContent(325,-1000);
   h_1020__1->SetBinContent(326,-1000);
   h_1020__1->SetBinContent(327,-1000);
   h_1020__1->SetBinContent(328,-1000);
   h_1020__1->SetBinContent(329,-1000);
   h_1020__1->SetBinContent(330,-1000);
   h_1020__1->SetBinContent(331,-1000);
   h_1020__1->SetBinContent(332,-1000);
   h_1020__1->SetBinContent(333,-1000);
   h_1020__1->SetBinContent(334,-1000);
   h_1020__1->SetBinContent(335,-1000);
   h_1020__1->SetBinContent(336,-1000);
   h_1020__1->SetBinContent(337,-1000);
   h_1020__1->SetBinContent(338,-1000);
   h_1020__1->SetBinContent(339,-1000);
   h_1020__1->SetBinContent(340,-1000);
   h_1020__1->SetBinContent(341,-1000);
   h_1020__1->SetBinContent(342,-1000);
   h_1020__1->SetBinContent(343,-1000);
   h_1020__1->SetBinContent(344,-1000);
   h_1020__1->SetBinContent(345,-1000);
   h_1020__1->SetBinContent(346,-1000);
   h_1020__1->SetBinContent(347,-1000);
   h_1020__1->SetBinContent(348,-1000);
   h_1020__1->SetBinContent(349,-1000);
   h_1020__1->SetBinContent(350,-1000);
   h_1020__1->SetBinContent(351,-1000);
   h_1020__1->SetBinContent(352,-1000);
   h_1020__1->SetBinContent(353,-1000);
   h_1020__1->SetBinContent(354,-1000);
   h_1020__1->SetBinContent(355,-1000);
   h_1020__1->SetBinContent(356,-1000);
   h_1020__1->SetBinContent(357,-1000);
   h_1020__1->SetBinContent(358,-1000);
   h_1020__1->SetBinContent(359,-1000);
   h_1020__1->SetBinContent(360,-1000);
   h_1020__1->SetBinContent(361,-1000);
   h_1020__1->SetBinContent(362,-1000);
   h_1020__1->SetBinContent(363,-1000);
   h_1020__1->SetBinContent(364,-1000);
   h_1020__1->SetBinContent(365,-1000);
   h_1020__1->SetBinContent(366,-1000);
   h_1020__1->SetBinContent(367,-1000);
   h_1020__1->SetBinContent(368,-1000);
   h_1020__1->SetBinContent(369,-1000);
   h_1020__1->SetBinContent(370,-1000);
   h_1020__1->SetBinContent(371,-1000);
   h_1020__1->SetBinContent(372,-1000);
   h_1020__1->SetBinContent(373,-1000);
   h_1020__1->SetBinContent(374,-1000);
   h_1020__1->SetBinContent(375,-1000);
   h_1020__1->SetBinContent(376,-1000);
   h_1020__1->SetBinContent(377,-1000);
   h_1020__1->SetBinContent(378,-1000);
   h_1020__1->SetBinContent(379,-1000);
   h_1020__1->SetBinContent(380,-1000);
   h_1020__1->SetBinContent(381,-1000);
   h_1020__1->SetBinContent(382,-1000);
   h_1020__1->SetBinContent(383,-1000);
   h_1020__1->SetBinContent(384,-1000);
   h_1020__1->SetBinContent(385,-1000);
   h_1020__1->SetBinContent(386,-1000);
   h_1020__1->SetBinContent(387,-1000);
   h_1020__1->SetBinContent(388,-1000);
   h_1020__1->SetBinContent(389,-1000);
   h_1020__1->SetBinContent(390,-1000);
   h_1020__1->SetBinContent(391,-1000);
   h_1020__1->SetBinContent(392,-1000);
   h_1020__1->SetBinContent(393,-1000);
   h_1020__1->SetBinContent(394,-1000);
   h_1020__1->SetBinContent(395,-1000);
   h_1020__1->SetBinContent(396,-1000);
   h_1020__1->SetBinContent(397,-1000);
   h_1020__1->SetBinContent(398,-1000);
   h_1020__1->SetBinContent(399,-1000);
   h_1020__1->SetBinContent(400,-1000);
   h_1020__1->SetBinContent(401,-1000);
   h_1020__1->SetBinContent(402,-1000);
   h_1020__1->SetBinContent(403,-1000);
   h_1020__1->SetBinContent(404,-1000);
   h_1020__1->SetBinContent(405,-1000);
   h_1020__1->SetBinContent(406,-1000);
   h_1020__1->SetBinContent(407,-1000);
   h_1020__1->SetBinContent(408,-1000);
   h_1020__1->SetBinContent(409,-1000);
   h_1020__1->SetBinContent(410,-1000);
   h_1020__1->SetBinContent(411,-1000);
   h_1020__1->SetBinContent(412,-1000);
   h_1020__1->SetBinContent(413,-1000);
   h_1020__1->SetBinContent(414,-1000);
   h_1020__1->SetBinContent(415,-1000);
   h_1020__1->SetBinContent(416,-1000);
   h_1020__1->SetBinContent(417,-1000);
   h_1020__1->SetBinContent(418,-1000);
   h_1020__1->SetBinContent(419,-1000);
   h_1020__1->SetBinContent(420,-1000);
   h_1020__1->SetBinContent(421,-1000);
   h_1020__1->SetBinContent(422,-1000);
   h_1020__1->SetBinContent(423,-1000);
   h_1020__1->SetBinContent(424,-1000);
   h_1020__1->SetBinContent(425,-1000);
   h_1020__1->SetBinContent(426,-1000);
   h_1020__1->SetBinContent(427,-1000);
   h_1020__1->SetBinContent(428,-1000);
   h_1020__1->SetBinContent(429,-1000);
   h_1020__1->SetBinContent(430,-1000);
   h_1020__1->SetBinContent(431,-1000);
   h_1020__1->SetBinContent(432,-1000);
   h_1020__1->SetBinContent(433,-1000);
   h_1020__1->SetBinContent(434,-1000);
   h_1020__1->SetBinContent(435,-1000);
   h_1020__1->SetBinContent(436,-1000);
   h_1020__1->SetBinContent(437,-1000);
   h_1020__1->SetBinContent(438,-1000);
   h_1020__1->SetBinContent(439,-1000);
   h_1020__1->SetBinContent(440,-1000);
   h_1020__1->SetBinContent(441,-1000);
   h_1020__1->SetBinContent(442,-1000);
   h_1020__1->SetBinContent(443,-1000);
   h_1020__1->SetBinContent(444,-1000);
   h_1020__1->SetBinContent(445,-1000);
   h_1020__1->SetBinContent(446,-1000);
   h_1020__1->SetBinContent(447,-1000);
   h_1020__1->SetBinContent(448,-1000);
   h_1020__1->SetBinContent(449,-1000);
   h_1020__1->SetBinContent(450,-1000);
   h_1020__1->SetBinContent(451,-1000);
   h_1020__1->SetBinContent(452,-1000);
   h_1020__1->SetBinContent(453,-1000);
   h_1020__1->SetBinContent(454,-1000);
   h_1020__1->SetBinContent(455,-1000);
   h_1020__1->SetBinContent(456,-1000);
   h_1020__1->SetBinContent(457,-1000);
   h_1020__1->SetBinContent(458,-1000);
   h_1020__1->SetBinContent(459,-1000);
   h_1020__1->SetBinContent(460,-1000);
   h_1020__1->SetBinContent(461,-1000);
   h_1020__1->SetBinContent(462,-1000);
   h_1020__1->SetBinContent(463,-1000);
   h_1020__1->SetBinContent(464,-1000);
   h_1020__1->SetBinContent(465,-1000);
   h_1020__1->SetBinContent(466,-1000);
   h_1020__1->SetBinContent(467,-1000);
   h_1020__1->SetBinContent(468,-1000);
   h_1020__1->SetBinContent(469,-1000);
   h_1020__1->SetBinContent(470,-1000);
   h_1020__1->SetBinContent(471,-1000);
   h_1020__1->SetBinContent(472,-1000);
   h_1020__1->SetBinContent(473,-1000);
   h_1020__1->SetBinContent(474,-1000);
   h_1020__1->SetBinContent(475,-1000);
   h_1020__1->SetBinContent(476,-1000);
   h_1020__1->SetBinContent(477,-1000);
   h_1020__1->SetBinContent(478,-1000);
   h_1020__1->SetBinContent(479,-1000);
   h_1020__1->SetBinContent(480,-1000);
   h_1020__1->SetBinContent(481,-1000);
   h_1020__1->SetBinContent(482,-1000);
   h_1020__1->SetBinContent(483,-1000);
   h_1020__1->SetBinContent(484,-1000);
   h_1020__1->SetBinContent(485,-1000);
   h_1020__1->SetBinContent(486,-1000);
   h_1020__1->SetBinContent(487,-1000);
   h_1020__1->SetBinContent(488,-1000);
   h_1020__1->SetBinContent(489,-1000);
   h_1020__1->SetBinContent(490,-1000);
   h_1020__1->SetBinContent(491,-1000);
   h_1020__1->SetBinContent(492,-1000);
   h_1020__1->SetBinContent(493,-1000);
   h_1020__1->SetBinContent(494,-1000);
   h_1020__1->SetBinContent(495,-1000);
   h_1020__1->SetBinContent(496,-1000);
   h_1020__1->SetBinContent(497,-1000);
   h_1020__1->SetBinContent(498,-1000);
   h_1020__1->SetBinContent(499,-1000);
   h_1020__1->SetBinContent(500,-1000);
   h_1020__1->SetBinContent(501,-1000);
   h_1020__1->SetBinContent(502,-1000);
   h_1020__1->SetBinContent(503,-1000);
   h_1020__1->SetBinContent(504,-1000);
   h_1020__1->SetBinContent(505,-1000);
   h_1020__1->SetBinContent(506,-1000);
   h_1020__1->SetBinContent(507,-1000);
   h_1020__1->SetBinContent(508,-1000);
   h_1020__1->SetBinContent(509,-1000);
   h_1020__1->SetBinContent(510,-1000);
   h_1020__1->SetBinContent(511,-1000);
   h_1020__1->SetBinContent(512,-1000);
   h_1020__1->SetBinContent(513,-1000);
   h_1020__1->SetBinContent(514,-1000);
   h_1020__1->SetBinContent(515,-1000);
   h_1020__1->SetBinContent(516,-1000);
   h_1020__1->SetBinContent(517,-1000);
   h_1020__1->SetBinContent(518,-1000);
   h_1020__1->SetBinContent(519,-1000);
   h_1020__1->SetBinContent(520,-1000);
   h_1020__1->SetBinContent(521,-1000);
   h_1020__1->SetBinContent(522,-1000);
   h_1020__1->SetBinContent(523,-1000);
   h_1020__1->SetBinContent(524,-1000);
   h_1020__1->SetBinContent(525,-1000);
   h_1020__1->SetBinContent(526,-1000);
   h_1020__1->SetBinContent(527,-1000);
   h_1020__1->SetBinContent(528,-1000);
   h_1020__1->SetBinContent(529,-1000);
   h_1020__1->SetBinContent(530,-1000);
   h_1020__1->SetBinContent(531,-1000);
   h_1020__1->SetBinContent(532,-1000);
   h_1020__1->SetBinContent(533,-1000);
   h_1020__1->SetBinContent(534,-1000);
   h_1020__1->SetBinContent(535,-1000);
   h_1020__1->SetBinContent(536,-1000);
   h_1020__1->SetBinContent(537,-1000);
   h_1020__1->SetBinContent(538,-1000);
   h_1020__1->SetBinContent(539,-1000);
   h_1020__1->SetBinContent(540,-1000);
   h_1020__1->SetBinContent(541,-1000);
   h_1020__1->SetBinContent(542,-1000);
   h_1020__1->SetBinContent(543,-1000);
   h_1020__1->SetBinContent(544,-1000);
   h_1020__1->SetBinContent(545,-1000);
   h_1020__1->SetBinContent(546,-1000);
   h_1020__1->SetBinContent(547,-1000);
   h_1020__1->SetBinContent(548,-1000);
   h_1020__1->SetBinContent(549,-1000);
   h_1020__1->SetBinContent(550,-1000);
   h_1020__1->SetBinContent(551,-1000);
   h_1020__1->SetBinContent(552,-1000);
   h_1020__1->SetBinContent(553,-1000);
   h_1020__1->SetBinContent(554,-1000);
   h_1020__1->SetBinContent(555,-1000);
   h_1020__1->SetBinContent(556,-1000);
   h_1020__1->SetBinContent(557,-1000);
   h_1020__1->SetBinContent(558,-1000);
   h_1020__1->SetBinContent(559,-1000);
   h_1020__1->SetBinContent(560,-1000);
   h_1020__1->SetBinContent(561,-1000);
   h_1020__1->SetBinContent(562,-1000);
   h_1020__1->SetBinContent(563,-1000);
   h_1020__1->SetBinContent(564,-1000);
   h_1020__1->SetBinContent(565,-1000);
   h_1020__1->SetBinContent(566,-1000);
   h_1020__1->SetBinContent(567,-1000);
   h_1020__1->SetBinContent(568,-1000);
   h_1020__1->SetBinContent(569,-1000);
   h_1020__1->SetBinContent(570,-1000);
   h_1020__1->SetBinContent(571,-1000);
   h_1020__1->SetBinContent(572,-1000);
   h_1020__1->SetBinContent(573,-1000);
   h_1020__1->SetBinContent(574,-1000);
   h_1020__1->SetBinContent(575,-1000);
   h_1020__1->SetBinContent(576,-1000);
   h_1020__1->SetBinContent(577,-1000);
   h_1020__1->SetBinContent(578,-1000);
   h_1020__1->SetBinContent(579,-1000);
   h_1020__1->SetBinContent(580,-1000);
   h_1020__1->SetBinContent(581,-1000);
   h_1020__1->SetBinContent(582,-1000);
   h_1020__1->SetBinContent(583,-1000);
   h_1020__1->SetBinContent(584,-1000);
   h_1020__1->SetBinContent(585,-1000);
   h_1020__1->SetBinContent(586,-1000);
   h_1020__1->SetBinContent(587,-1000);
   h_1020__1->SetBinContent(588,-1000);
   h_1020__1->SetBinContent(589,-1000);
   h_1020__1->SetBinContent(590,-1000);
   h_1020__1->SetBinContent(591,-1000);
   h_1020__1->SetBinContent(592,-1000);
   h_1020__1->SetBinContent(593,-1000);
   h_1020__1->SetBinContent(594,-1000);
   h_1020__1->SetBinContent(595,-1000);
   h_1020__1->SetBinContent(596,-1000);
   h_1020__1->SetBinContent(597,-1000);
   h_1020__1->SetBinContent(598,-1000);
   h_1020__1->SetBinContent(599,-1000);
   h_1020__1->SetBinContent(600,-1000);
   h_1020__1->SetBinContent(601,-1000);
   h_1020__1->SetBinContent(602,-1000);
   h_1020__1->SetBinContent(603,-1000);
   h_1020__1->SetBinContent(604,-1000);
   h_1020__1->SetBinContent(605,-1000);
   h_1020__1->SetBinContent(606,-1000);
   h_1020__1->SetBinContent(607,-1000);
   h_1020__1->SetBinContent(608,-1000);
   h_1020__1->SetBinContent(609,-1000);
   h_1020__1->SetBinContent(610,-1000);
   h_1020__1->SetBinContent(611,-1000);
   h_1020__1->SetBinContent(612,-1000);
   h_1020__1->SetBinContent(613,-1000);
   h_1020__1->SetBinContent(614,-1000);
   h_1020__1->SetBinContent(615,-1000);
   h_1020__1->SetBinContent(616,-1000);
   h_1020__1->SetBinContent(617,-1000);
   h_1020__1->SetBinContent(618,-1000);
   h_1020__1->SetBinContent(619,-1000);
   h_1020__1->SetBinContent(620,-1000);
   h_1020__1->SetBinContent(621,-1000);
   h_1020__1->SetBinContent(622,-1000);
   h_1020__1->SetBinContent(623,-1000);
   h_1020__1->SetBinContent(624,-1000);
   h_1020__1->SetBinContent(625,-1000);
   h_1020__1->SetBinContent(626,-1000);
   h_1020__1->SetBinContent(627,-1000);
   h_1020__1->SetBinContent(628,-1000);
   h_1020__1->SetBinContent(629,-1000);
   h_1020__1->SetBinContent(630,-1000);
   h_1020__1->SetBinContent(631,-1000);
   h_1020__1->SetBinContent(632,-1000);
   h_1020__1->SetBinContent(633,-1000);
   h_1020__1->SetBinContent(634,-1000);
   h_1020__1->SetBinContent(635,-1000);
   h_1020__1->SetBinContent(636,-1000);
   h_1020__1->SetBinContent(637,-1000);
   h_1020__1->SetBinContent(638,-1000);
   h_1020__1->SetBinContent(639,-1000);
   h_1020__1->SetBinContent(640,-1000);
   h_1020__1->SetBinContent(641,-1000);
   h_1020__1->SetBinContent(642,-1000);
   h_1020__1->SetBinContent(643,-1000);
   h_1020__1->SetBinContent(644,-1000);
   h_1020__1->SetBinContent(645,-1000);
   h_1020__1->SetBinContent(646,-1000);
   h_1020__1->SetBinContent(647,-1000);
   h_1020__1->SetBinContent(648,-1000);
   h_1020__1->SetBinContent(649,-1000);
   h_1020__1->SetBinContent(650,-1000);
   h_1020__1->SetBinContent(651,-1000);
   h_1020__1->SetBinContent(652,-1000);
   h_1020__1->SetBinContent(653,-1000);
   h_1020__1->SetBinContent(654,-1000);
   h_1020__1->SetBinContent(655,-1000);
   h_1020__1->SetBinContent(656,-1000);
   h_1020__1->SetBinContent(657,-1000);
   h_1020__1->SetBinContent(658,-1000);
   h_1020__1->SetBinContent(659,-1000);
   h_1020__1->SetBinContent(660,-1000);
   h_1020__1->SetBinContent(661,-1000);
   h_1020__1->SetBinContent(662,-1000);
   h_1020__1->SetBinContent(663,-1000);
   h_1020__1->SetBinContent(664,-1000);
   h_1020__1->SetBinContent(665,-1000);
   h_1020__1->SetBinContent(666,-1000);
   h_1020__1->SetBinContent(667,-1000);
   h_1020__1->SetBinContent(668,-1000);
   h_1020__1->SetBinContent(669,-1000);
   h_1020__1->SetBinContent(670,-1000);
   h_1020__1->SetBinContent(671,-1000);
   h_1020__1->SetBinContent(672,-1000);
   h_1020__1->SetBinContent(673,-1000);
   h_1020__1->SetBinContent(674,-1000);
   h_1020__1->SetBinContent(675,-1000);
   h_1020__1->SetBinContent(676,-1000);
   h_1020__1->SetBinContent(677,-1000);
   h_1020__1->SetBinContent(678,-1000);
   h_1020__1->SetBinContent(679,-1000);
   h_1020__1->SetBinContent(680,-1000);
   h_1020__1->SetBinContent(681,-1000);
   h_1020__1->SetBinContent(682,-1000);
   h_1020__1->SetBinContent(683,-1000);
   h_1020__1->SetBinContent(684,-1000);
   h_1020__1->SetBinContent(685,-1000);
   h_1020__1->SetBinContent(686,-1000);
   h_1020__1->SetBinContent(687,-1000);
   h_1020__1->SetBinContent(688,-1000);
   h_1020__1->SetBinContent(689,-1000);
   h_1020__1->SetBinContent(690,-1000);
   h_1020__1->SetBinContent(691,-1000);
   h_1020__1->SetBinContent(692,-1000);
   h_1020__1->SetBinContent(693,-1000);
   h_1020__1->SetBinContent(694,-1000);
   h_1020__1->SetBinContent(695,-1000);
   h_1020__1->SetBinContent(696,-1000);
   h_1020__1->SetBinContent(697,-1000);
   h_1020__1->SetBinContent(698,-1000);
   h_1020__1->SetBinContent(699,-1000);
   h_1020__1->SetBinContent(700,-1000);
   h_1020__1->SetBinContent(701,-1000);
   h_1020__1->SetBinContent(702,-1000);
   h_1020__1->SetBinContent(703,-1000);
   h_1020__1->SetBinContent(704,-1000);
   h_1020__1->SetBinContent(705,-1000);
   h_1020__1->SetBinContent(706,-1000);
   h_1020__1->SetBinContent(707,-1000);
   h_1020__1->SetBinContent(708,-1000);
   h_1020__1->SetBinContent(709,-1000);
   h_1020__1->SetBinContent(710,-1000);
   h_1020__1->SetBinContent(711,-1000);
   h_1020__1->SetBinContent(712,-1000);
   h_1020__1->SetBinContent(713,-1000);
   h_1020__1->SetBinContent(714,-1000);
   h_1020__1->SetBinContent(715,-1000);
   h_1020__1->SetBinContent(716,-1000);
   h_1020__1->SetBinContent(717,-1000);
   h_1020__1->SetBinContent(718,-1000);
   h_1020__1->SetBinContent(719,-1000);
   h_1020__1->SetBinContent(720,-1000);
   h_1020__1->SetBinContent(721,-1000);
   h_1020__1->SetBinContent(722,-1000);
   h_1020__1->SetBinContent(723,-1000);
   h_1020__1->SetBinContent(724,-1000);
   h_1020__1->SetBinContent(725,-1000);
   h_1020__1->SetBinContent(726,-1000);
   h_1020__1->SetBinContent(727,-1000);
   h_1020__1->SetBinContent(728,-1000);
   h_1020__1->SetBinContent(729,-1000);
   h_1020__1->SetBinContent(730,-1000);
   h_1020__1->SetBinContent(731,-1000);
   h_1020__1->SetBinContent(732,-1000);
   h_1020__1->SetBinContent(733,-1000);
   h_1020__1->SetBinContent(734,-1000);
   h_1020__1->SetBinContent(735,-1000);
   h_1020__1->SetBinContent(736,-1000);
   h_1020__1->SetBinContent(737,-1000);
   h_1020__1->SetBinContent(738,-1000);
   h_1020__1->SetBinContent(739,-1000);
   h_1020__1->SetBinContent(740,-1000);
   h_1020__1->SetBinContent(741,-1000);
   h_1020__1->SetBinContent(742,-1000);
   h_1020__1->SetBinContent(743,-1000);
   h_1020__1->SetBinContent(744,-1000);
   h_1020__1->SetBinContent(745,-1000);
   h_1020__1->SetBinContent(746,-1000);
   h_1020__1->SetBinContent(747,-1000);
   h_1020__1->SetBinContent(748,-1000);
   h_1020__1->SetBinContent(749,-1000);
   h_1020__1->SetBinContent(750,-1000);
   h_1020__1->SetBinContent(751,-1000);
   h_1020__1->SetBinContent(752,-1000);
   h_1020__1->SetBinContent(753,-1000);
   h_1020__1->SetBinContent(754,-1000);
   h_1020__1->SetBinContent(755,-1000);
   h_1020__1->SetBinContent(756,-1000);
   h_1020__1->SetBinContent(757,-1000);
   h_1020__1->SetBinContent(758,-1000);
   h_1020__1->SetBinContent(759,-1000);
   h_1020__1->SetBinContent(760,-1000);
   h_1020__1->SetBinContent(761,-1000);
   h_1020__1->SetBinContent(762,-1000);
   h_1020__1->SetBinContent(763,-1000);
   h_1020__1->SetBinContent(764,-1000);
   h_1020__1->SetBinContent(765,-1000);
   h_1020__1->SetBinContent(766,-1000);
   h_1020__1->SetBinContent(767,-1000);
   h_1020__1->SetBinContent(768,-1000);
   h_1020__1->SetBinContent(769,-1000);
   h_1020__1->SetBinContent(770,-1000);
   h_1020__1->SetBinContent(771,-1000);
   h_1020__1->SetBinContent(772,-1000);
   h_1020__1->SetBinContent(773,-1000);
   h_1020__1->SetBinContent(774,-1000);
   h_1020__1->SetBinContent(775,-1000);
   h_1020__1->SetBinContent(776,-1000);
   h_1020__1->SetBinContent(777,-1000);
   h_1020__1->SetBinContent(778,-1000);
   h_1020__1->SetBinContent(779,-1000);
   h_1020__1->SetBinContent(780,-1000);
   h_1020__1->SetBinContent(781,-1000);
   h_1020__1->SetBinContent(782,-1000);
   h_1020__1->SetBinContent(783,-1000);
   h_1020__1->SetBinContent(784,-1000);
   h_1020__1->SetBinContent(785,-1000);
   h_1020__1->SetBinContent(786,-1000);
   h_1020__1->SetBinContent(787,-1000);
   h_1020__1->SetBinContent(788,-1000);
   h_1020__1->SetBinContent(789,-1000);
   h_1020__1->SetBinContent(790,-1000);
   h_1020__1->SetBinContent(791,-1000);
   h_1020__1->SetBinContent(792,-1000);
   h_1020__1->SetBinContent(793,-1000);
   h_1020__1->SetBinContent(794,-1000);
   h_1020__1->SetBinContent(795,-1000);
   h_1020__1->SetBinContent(796,-1000);
   h_1020__1->SetBinContent(797,-1000);
   h_1020__1->SetBinContent(798,-1000);
   h_1020__1->SetBinContent(799,-1000);
   h_1020__1->SetBinContent(800,-1000);
   h_1020__1->SetMinimum(-0.51);
   h_1020__1->SetMaximum(0.51);
   h_1020__1->SetEntries(800);
   h_1020__1->SetStats(0);
   h_1020__1->SetMarkerStyle(20);
   h_1020__1->SetMarkerSize(1.2);
   h_1020__1->GetXaxis()->SetRange(2,799);
   h_1020__1->GetXaxis()->SetLabelFont(133);
   h_1020__1->GetXaxis()->SetLabelOffset(0.015);
   h_1020__1->GetXaxis()->SetLabelSize(25);
   h_1020__1->GetXaxis()->SetTitleSize(0.06);
   h_1020__1->GetXaxis()->SetTitleFont(132);
   h_1020__1->GetYaxis()->SetNdivisions(506);
   h_1020__1->GetYaxis()->SetLabelFont(133);
   h_1020__1->GetYaxis()->SetLabelSize(25);
   h_1020__1->GetYaxis()->SetTitleSize(0.06);
   h_1020__1->GetYaxis()->SetTitleFont(42);
   h_1020__1->GetZaxis()->SetLabelFont(132);
   h_1020__1->GetZaxis()->SetLabelSize(0.05);
   h_1020__1->GetZaxis()->SetTitleSize(0.06);
   h_1020__1->GetZaxis()->SetTitleFont(42);
   h_1020__1->Draw("");
   TLine *line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3001[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3001[8] = {
   -0.02449155,
   0.02877101,
   0.06121261,
   0.1002767,
   0.1241131,
   0.08127495,
   0.1367589,
   0.04117724};
   Double_t Graph0_felx3001[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3001[8] = {
   0.0343348,
   0.02400364,
   0.0289872,
   0.0403938,
   0.05680416,
   0.05317614,
   0.08217773,
   0.1103779};
   Double_t Graph0_fehx3001[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3001[8] = {
   0.0343348,
   0.02400364,
   0.0289872,
   0.0403938,
   0.05680416,
   0.05317614,
   0.08217773,
   0.1103779};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(8,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(-0.09801442);
   Graph_Graph3001->SetMaximum(0.2477504);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3002[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3002[8] = {
   -0.02449155,
   0.02877101,
   0.06121261,
   0.1002767,
   0.1241131,
   0.08127495,
   0.1367589,
   0.04117724};
   Double_t Graph1_felx3002[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3002[8] = {
   0.03350797,
   0.02339475,
   0.02741033,
   0.03674043,
   0.05035692,
   0.04535121,
   0.06724477,
   0.09520644};
   Double_t Graph1_fehx3002[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3002[8] = {
   0.03350797,
   0.02339475,
   0.02741033,
   0.03674043,
   0.05035692,
   0.04535121,
   0.06724477,
   0.09520644};
   grae = new TGraphAsymmErrors(8,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(-0.08419984);
   Graph_Graph3002->SetMaximum(0.230204);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3003[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3003[8] = {
   -0.05040955,
   0.06150225,
   0.0285158,
   0.03105154,
   -0.07072164,
   -0.1468006,
   0.0861636,
   0.01996128};
   Double_t Graph2_felx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3003[8] = {
   0.03605632,
   0.02817585,
   0.03394952,
   0.04906947,
   0.06876627,
   0.07304157,
   0.09729828,
   0.1826998};
   Double_t Graph2_fehx3003[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3003[8] = {
   0.03605632,
   0.02817585,
   0.03394952,
   0.04906947,
   0.06876627,
   0.07304157,
   0.09729828,
   0.1826998};
   grae = new TGraphAsymmErrors(8,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(-0.2620925);
   Graph_Graph3003->SetMaximum(0.2449114);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3004[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3004[8] = {
   -0.05040955,
   0.06150225,
   0.0285158,
   0.03105154,
   -0.07072164,
   -0.1468006,
   0.0861636,
   0.01996128};
   Double_t Graph3_felx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3004[8] = {
   0.03505524,
   0.0273116,
   0.0324458,
   0.04533239,
   0.0627987,
   0.06152656,
   0.08221971,
   0.1439505};
   Double_t Graph3_fehx3004[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3004[8] = {
   0.03505524,
   0.0273116,
   0.0324458,
   0.04533239,
   0.0627987,
   0.06152656,
   0.08221971,
   0.1439505};
   grae = new TGraphAsymmErrors(8,Graph3_fx3004,Graph3_fy3004,Graph3_felx3004,Graph3_fehx3004,Graph3_fely3004,Graph3_fehy3004);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(-0.2459982);
   Graph_Graph3004->SetMaximum(0.2060544);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3005[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3005[8] = {
   0.005849259,
   0.04260262,
   0.02223668,
   -0.04071518,
   -0.05027533,
   -0.02616689,
   0.1777118,
   -0.04834644};
   Double_t Graph4_felx3005[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3005[8] = {
   0.03582374,
   0.03001575,
   0.04451504,
   0.07035818,
   0.1032638,
   0.1020779,
   0.1493798,
   0.2406015};
   Double_t Graph4_fehx3005[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3005[8] = {
   0.03582374,
   0.03001575,
   0.04451504,
   0.07035818,
   0.1032638,
   0.1020779,
   0.1493798,
   0.2406015};
   grae = new TGraphAsymmErrors(8,Graph4_fx3005,Graph4_fy3005,Graph4_felx3005,Graph4_fehx3005,Graph4_fely3005,Graph4_fehy3005);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(-0.3505519);
   Graph_Graph3005->SetMaximum(0.3886956);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3006[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3006[8] = {
   0.005849259,
   0.04260262,
   0.02223668,
   -0.04071518,
   -0.05027533,
   -0.02616689,
   0.1777118,
   -0.04834644};
   Double_t Graph5_felx3006[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3006[8] = {
   0.03493226,
   0.0281308,
   0.04025866,
   0.06049526,
   0.08417731,
   0.07630622,
   0.1217041,
   0.1946148};
   Double_t Graph5_fehx3006[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3006[8] = {
   0.03493226,
   0.0281308,
   0.04025866,
   0.06049526,
   0.08417731,
   0.07630622,
   0.1217041,
   0.1946148};
   grae = new TGraphAsymmErrors(8,Graph5_fx3006,Graph5_fy3006,Graph5_felx3006,Graph5_fehx3006,Graph5_fely3006,Graph5_fehy3006);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(-0.297199);
   Graph_Graph3006->SetMaximum(0.3536536);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("p");
   pad_new_0_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_1
   TPad *pad_new_0_1 = new TPad("pad_new_0_1", "",0,0.3733333,0.525,0.6766667);
   pad_new_0_1->Draw();
   pad_new_0_1->cd();
   pad_new_0_1->Range(-3.044231,-0.51,19.975,0.51);
   pad_new_0_1->SetFillColor(0);
   pad_new_0_1->SetBorderMode(0);
   pad_new_0_1->SetBorderSize(0);
   pad_new_0_1->SetTickx(1);
   pad_new_0_1->SetTicky(1);
   pad_new_0_1->SetLeftMargin(0.1333333);
   pad_new_0_1->SetRightMargin(0);
   pad_new_0_1->SetTopMargin(0);
   pad_new_0_1->SetBottomMargin(0);
   pad_new_0_1->SetFrameBorderMode(0);
   pad_new_0_1->SetFrameBorderMode(0);
   
   TH1D *h_1030__2 = new TH1D("h_1030__2","",800,0,20);
   h_1030__2->SetBinContent(1,-1000);
   h_1030__2->SetBinContent(2,-1000);
   h_1030__2->SetBinContent(3,-1000);
   h_1030__2->SetBinContent(4,-1000);
   h_1030__2->SetBinContent(5,-1000);
   h_1030__2->SetBinContent(6,-1000);
   h_1030__2->SetBinContent(7,-1000);
   h_1030__2->SetBinContent(8,-1000);
   h_1030__2->SetBinContent(9,-1000);
   h_1030__2->SetBinContent(10,-1000);
   h_1030__2->SetBinContent(11,-1000);
   h_1030__2->SetBinContent(12,-1000);
   h_1030__2->SetBinContent(13,-1000);
   h_1030__2->SetBinContent(14,-1000);
   h_1030__2->SetBinContent(15,-1000);
   h_1030__2->SetBinContent(16,-1000);
   h_1030__2->SetBinContent(17,-1000);
   h_1030__2->SetBinContent(18,-1000);
   h_1030__2->SetBinContent(19,-1000);
   h_1030__2->SetBinContent(20,-1000);
   h_1030__2->SetBinContent(21,-1000);
   h_1030__2->SetBinContent(22,-1000);
   h_1030__2->SetBinContent(23,-1000);
   h_1030__2->SetBinContent(24,-1000);
   h_1030__2->SetBinContent(25,-1000);
   h_1030__2->SetBinContent(26,-1000);
   h_1030__2->SetBinContent(27,-1000);
   h_1030__2->SetBinContent(28,-1000);
   h_1030__2->SetBinContent(29,-1000);
   h_1030__2->SetBinContent(30,-1000);
   h_1030__2->SetBinContent(31,-1000);
   h_1030__2->SetBinContent(32,-1000);
   h_1030__2->SetBinContent(33,-1000);
   h_1030__2->SetBinContent(34,-1000);
   h_1030__2->SetBinContent(35,-1000);
   h_1030__2->SetBinContent(36,-1000);
   h_1030__2->SetBinContent(37,-1000);
   h_1030__2->SetBinContent(38,-1000);
   h_1030__2->SetBinContent(39,-1000);
   h_1030__2->SetBinContent(40,-1000);
   h_1030__2->SetBinContent(41,-1000);
   h_1030__2->SetBinContent(42,-1000);
   h_1030__2->SetBinContent(43,-1000);
   h_1030__2->SetBinContent(44,-1000);
   h_1030__2->SetBinContent(45,-1000);
   h_1030__2->SetBinContent(46,-1000);
   h_1030__2->SetBinContent(47,-1000);
   h_1030__2->SetBinContent(48,-1000);
   h_1030__2->SetBinContent(49,-1000);
   h_1030__2->SetBinContent(50,-1000);
   h_1030__2->SetBinContent(51,-1000);
   h_1030__2->SetBinContent(52,-1000);
   h_1030__2->SetBinContent(53,-1000);
   h_1030__2->SetBinContent(54,-1000);
   h_1030__2->SetBinContent(55,-1000);
   h_1030__2->SetBinContent(56,-1000);
   h_1030__2->SetBinContent(57,-1000);
   h_1030__2->SetBinContent(58,-1000);
   h_1030__2->SetBinContent(59,-1000);
   h_1030__2->SetBinContent(60,-1000);
   h_1030__2->SetBinContent(61,-1000);
   h_1030__2->SetBinContent(62,-1000);
   h_1030__2->SetBinContent(63,-1000);
   h_1030__2->SetBinContent(64,-1000);
   h_1030__2->SetBinContent(65,-1000);
   h_1030__2->SetBinContent(66,-1000);
   h_1030__2->SetBinContent(67,-1000);
   h_1030__2->SetBinContent(68,-1000);
   h_1030__2->SetBinContent(69,-1000);
   h_1030__2->SetBinContent(70,-1000);
   h_1030__2->SetBinContent(71,-1000);
   h_1030__2->SetBinContent(72,-1000);
   h_1030__2->SetBinContent(73,-1000);
   h_1030__2->SetBinContent(74,-1000);
   h_1030__2->SetBinContent(75,-1000);
   h_1030__2->SetBinContent(76,-1000);
   h_1030__2->SetBinContent(77,-1000);
   h_1030__2->SetBinContent(78,-1000);
   h_1030__2->SetBinContent(79,-1000);
   h_1030__2->SetBinContent(80,-1000);
   h_1030__2->SetBinContent(81,-1000);
   h_1030__2->SetBinContent(82,-1000);
   h_1030__2->SetBinContent(83,-1000);
   h_1030__2->SetBinContent(84,-1000);
   h_1030__2->SetBinContent(85,-1000);
   h_1030__2->SetBinContent(86,-1000);
   h_1030__2->SetBinContent(87,-1000);
   h_1030__2->SetBinContent(88,-1000);
   h_1030__2->SetBinContent(89,-1000);
   h_1030__2->SetBinContent(90,-1000);
   h_1030__2->SetBinContent(91,-1000);
   h_1030__2->SetBinContent(92,-1000);
   h_1030__2->SetBinContent(93,-1000);
   h_1030__2->SetBinContent(94,-1000);
   h_1030__2->SetBinContent(95,-1000);
   h_1030__2->SetBinContent(96,-1000);
   h_1030__2->SetBinContent(97,-1000);
   h_1030__2->SetBinContent(98,-1000);
   h_1030__2->SetBinContent(99,-1000);
   h_1030__2->SetBinContent(100,-1000);
   h_1030__2->SetBinContent(101,-1000);
   h_1030__2->SetBinContent(102,-1000);
   h_1030__2->SetBinContent(103,-1000);
   h_1030__2->SetBinContent(104,-1000);
   h_1030__2->SetBinContent(105,-1000);
   h_1030__2->SetBinContent(106,-1000);
   h_1030__2->SetBinContent(107,-1000);
   h_1030__2->SetBinContent(108,-1000);
   h_1030__2->SetBinContent(109,-1000);
   h_1030__2->SetBinContent(110,-1000);
   h_1030__2->SetBinContent(111,-1000);
   h_1030__2->SetBinContent(112,-1000);
   h_1030__2->SetBinContent(113,-1000);
   h_1030__2->SetBinContent(114,-1000);
   h_1030__2->SetBinContent(115,-1000);
   h_1030__2->SetBinContent(116,-1000);
   h_1030__2->SetBinContent(117,-1000);
   h_1030__2->SetBinContent(118,-1000);
   h_1030__2->SetBinContent(119,-1000);
   h_1030__2->SetBinContent(120,-1000);
   h_1030__2->SetBinContent(121,-1000);
   h_1030__2->SetBinContent(122,-1000);
   h_1030__2->SetBinContent(123,-1000);
   h_1030__2->SetBinContent(124,-1000);
   h_1030__2->SetBinContent(125,-1000);
   h_1030__2->SetBinContent(126,-1000);
   h_1030__2->SetBinContent(127,-1000);
   h_1030__2->SetBinContent(128,-1000);
   h_1030__2->SetBinContent(129,-1000);
   h_1030__2->SetBinContent(130,-1000);
   h_1030__2->SetBinContent(131,-1000);
   h_1030__2->SetBinContent(132,-1000);
   h_1030__2->SetBinContent(133,-1000);
   h_1030__2->SetBinContent(134,-1000);
   h_1030__2->SetBinContent(135,-1000);
   h_1030__2->SetBinContent(136,-1000);
   h_1030__2->SetBinContent(137,-1000);
   h_1030__2->SetBinContent(138,-1000);
   h_1030__2->SetBinContent(139,-1000);
   h_1030__2->SetBinContent(140,-1000);
   h_1030__2->SetBinContent(141,-1000);
   h_1030__2->SetBinContent(142,-1000);
   h_1030__2->SetBinContent(143,-1000);
   h_1030__2->SetBinContent(144,-1000);
   h_1030__2->SetBinContent(145,-1000);
   h_1030__2->SetBinContent(146,-1000);
   h_1030__2->SetBinContent(147,-1000);
   h_1030__2->SetBinContent(148,-1000);
   h_1030__2->SetBinContent(149,-1000);
   h_1030__2->SetBinContent(150,-1000);
   h_1030__2->SetBinContent(151,-1000);
   h_1030__2->SetBinContent(152,-1000);
   h_1030__2->SetBinContent(153,-1000);
   h_1030__2->SetBinContent(154,-1000);
   h_1030__2->SetBinContent(155,-1000);
   h_1030__2->SetBinContent(156,-1000);
   h_1030__2->SetBinContent(157,-1000);
   h_1030__2->SetBinContent(158,-1000);
   h_1030__2->SetBinContent(159,-1000);
   h_1030__2->SetBinContent(160,-1000);
   h_1030__2->SetBinContent(161,-1000);
   h_1030__2->SetBinContent(162,-1000);
   h_1030__2->SetBinContent(163,-1000);
   h_1030__2->SetBinContent(164,-1000);
   h_1030__2->SetBinContent(165,-1000);
   h_1030__2->SetBinContent(166,-1000);
   h_1030__2->SetBinContent(167,-1000);
   h_1030__2->SetBinContent(168,-1000);
   h_1030__2->SetBinContent(169,-1000);
   h_1030__2->SetBinContent(170,-1000);
   h_1030__2->SetBinContent(171,-1000);
   h_1030__2->SetBinContent(172,-1000);
   h_1030__2->SetBinContent(173,-1000);
   h_1030__2->SetBinContent(174,-1000);
   h_1030__2->SetBinContent(175,-1000);
   h_1030__2->SetBinContent(176,-1000);
   h_1030__2->SetBinContent(177,-1000);
   h_1030__2->SetBinContent(178,-1000);
   h_1030__2->SetBinContent(179,-1000);
   h_1030__2->SetBinContent(180,-1000);
   h_1030__2->SetBinContent(181,-1000);
   h_1030__2->SetBinContent(182,-1000);
   h_1030__2->SetBinContent(183,-1000);
   h_1030__2->SetBinContent(184,-1000);
   h_1030__2->SetBinContent(185,-1000);
   h_1030__2->SetBinContent(186,-1000);
   h_1030__2->SetBinContent(187,-1000);
   h_1030__2->SetBinContent(188,-1000);
   h_1030__2->SetBinContent(189,-1000);
   h_1030__2->SetBinContent(190,-1000);
   h_1030__2->SetBinContent(191,-1000);
   h_1030__2->SetBinContent(192,-1000);
   h_1030__2->SetBinContent(193,-1000);
   h_1030__2->SetBinContent(194,-1000);
   h_1030__2->SetBinContent(195,-1000);
   h_1030__2->SetBinContent(196,-1000);
   h_1030__2->SetBinContent(197,-1000);
   h_1030__2->SetBinContent(198,-1000);
   h_1030__2->SetBinContent(199,-1000);
   h_1030__2->SetBinContent(200,-1000);
   h_1030__2->SetBinContent(201,-1000);
   h_1030__2->SetBinContent(202,-1000);
   h_1030__2->SetBinContent(203,-1000);
   h_1030__2->SetBinContent(204,-1000);
   h_1030__2->SetBinContent(205,-1000);
   h_1030__2->SetBinContent(206,-1000);
   h_1030__2->SetBinContent(207,-1000);
   h_1030__2->SetBinContent(208,-1000);
   h_1030__2->SetBinContent(209,-1000);
   h_1030__2->SetBinContent(210,-1000);
   h_1030__2->SetBinContent(211,-1000);
   h_1030__2->SetBinContent(212,-1000);
   h_1030__2->SetBinContent(213,-1000);
   h_1030__2->SetBinContent(214,-1000);
   h_1030__2->SetBinContent(215,-1000);
   h_1030__2->SetBinContent(216,-1000);
   h_1030__2->SetBinContent(217,-1000);
   h_1030__2->SetBinContent(218,-1000);
   h_1030__2->SetBinContent(219,-1000);
   h_1030__2->SetBinContent(220,-1000);
   h_1030__2->SetBinContent(221,-1000);
   h_1030__2->SetBinContent(222,-1000);
   h_1030__2->SetBinContent(223,-1000);
   h_1030__2->SetBinContent(224,-1000);
   h_1030__2->SetBinContent(225,-1000);
   h_1030__2->SetBinContent(226,-1000);
   h_1030__2->SetBinContent(227,-1000);
   h_1030__2->SetBinContent(228,-1000);
   h_1030__2->SetBinContent(229,-1000);
   h_1030__2->SetBinContent(230,-1000);
   h_1030__2->SetBinContent(231,-1000);
   h_1030__2->SetBinContent(232,-1000);
   h_1030__2->SetBinContent(233,-1000);
   h_1030__2->SetBinContent(234,-1000);
   h_1030__2->SetBinContent(235,-1000);
   h_1030__2->SetBinContent(236,-1000);
   h_1030__2->SetBinContent(237,-1000);
   h_1030__2->SetBinContent(238,-1000);
   h_1030__2->SetBinContent(239,-1000);
   h_1030__2->SetBinContent(240,-1000);
   h_1030__2->SetBinContent(241,-1000);
   h_1030__2->SetBinContent(242,-1000);
   h_1030__2->SetBinContent(243,-1000);
   h_1030__2->SetBinContent(244,-1000);
   h_1030__2->SetBinContent(245,-1000);
   h_1030__2->SetBinContent(246,-1000);
   h_1030__2->SetBinContent(247,-1000);
   h_1030__2->SetBinContent(248,-1000);
   h_1030__2->SetBinContent(249,-1000);
   h_1030__2->SetBinContent(250,-1000);
   h_1030__2->SetBinContent(251,-1000);
   h_1030__2->SetBinContent(252,-1000);
   h_1030__2->SetBinContent(253,-1000);
   h_1030__2->SetBinContent(254,-1000);
   h_1030__2->SetBinContent(255,-1000);
   h_1030__2->SetBinContent(256,-1000);
   h_1030__2->SetBinContent(257,-1000);
   h_1030__2->SetBinContent(258,-1000);
   h_1030__2->SetBinContent(259,-1000);
   h_1030__2->SetBinContent(260,-1000);
   h_1030__2->SetBinContent(261,-1000);
   h_1030__2->SetBinContent(262,-1000);
   h_1030__2->SetBinContent(263,-1000);
   h_1030__2->SetBinContent(264,-1000);
   h_1030__2->SetBinContent(265,-1000);
   h_1030__2->SetBinContent(266,-1000);
   h_1030__2->SetBinContent(267,-1000);
   h_1030__2->SetBinContent(268,-1000);
   h_1030__2->SetBinContent(269,-1000);
   h_1030__2->SetBinContent(270,-1000);
   h_1030__2->SetBinContent(271,-1000);
   h_1030__2->SetBinContent(272,-1000);
   h_1030__2->SetBinContent(273,-1000);
   h_1030__2->SetBinContent(274,-1000);
   h_1030__2->SetBinContent(275,-1000);
   h_1030__2->SetBinContent(276,-1000);
   h_1030__2->SetBinContent(277,-1000);
   h_1030__2->SetBinContent(278,-1000);
   h_1030__2->SetBinContent(279,-1000);
   h_1030__2->SetBinContent(280,-1000);
   h_1030__2->SetBinContent(281,-1000);
   h_1030__2->SetBinContent(282,-1000);
   h_1030__2->SetBinContent(283,-1000);
   h_1030__2->SetBinContent(284,-1000);
   h_1030__2->SetBinContent(285,-1000);
   h_1030__2->SetBinContent(286,-1000);
   h_1030__2->SetBinContent(287,-1000);
   h_1030__2->SetBinContent(288,-1000);
   h_1030__2->SetBinContent(289,-1000);
   h_1030__2->SetBinContent(290,-1000);
   h_1030__2->SetBinContent(291,-1000);
   h_1030__2->SetBinContent(292,-1000);
   h_1030__2->SetBinContent(293,-1000);
   h_1030__2->SetBinContent(294,-1000);
   h_1030__2->SetBinContent(295,-1000);
   h_1030__2->SetBinContent(296,-1000);
   h_1030__2->SetBinContent(297,-1000);
   h_1030__2->SetBinContent(298,-1000);
   h_1030__2->SetBinContent(299,-1000);
   h_1030__2->SetBinContent(300,-1000);
   h_1030__2->SetBinContent(301,-1000);
   h_1030__2->SetBinContent(302,-1000);
   h_1030__2->SetBinContent(303,-1000);
   h_1030__2->SetBinContent(304,-1000);
   h_1030__2->SetBinContent(305,-1000);
   h_1030__2->SetBinContent(306,-1000);
   h_1030__2->SetBinContent(307,-1000);
   h_1030__2->SetBinContent(308,-1000);
   h_1030__2->SetBinContent(309,-1000);
   h_1030__2->SetBinContent(310,-1000);
   h_1030__2->SetBinContent(311,-1000);
   h_1030__2->SetBinContent(312,-1000);
   h_1030__2->SetBinContent(313,-1000);
   h_1030__2->SetBinContent(314,-1000);
   h_1030__2->SetBinContent(315,-1000);
   h_1030__2->SetBinContent(316,-1000);
   h_1030__2->SetBinContent(317,-1000);
   h_1030__2->SetBinContent(318,-1000);
   h_1030__2->SetBinContent(319,-1000);
   h_1030__2->SetBinContent(320,-1000);
   h_1030__2->SetBinContent(321,-1000);
   h_1030__2->SetBinContent(322,-1000);
   h_1030__2->SetBinContent(323,-1000);
   h_1030__2->SetBinContent(324,-1000);
   h_1030__2->SetBinContent(325,-1000);
   h_1030__2->SetBinContent(326,-1000);
   h_1030__2->SetBinContent(327,-1000);
   h_1030__2->SetBinContent(328,-1000);
   h_1030__2->SetBinContent(329,-1000);
   h_1030__2->SetBinContent(330,-1000);
   h_1030__2->SetBinContent(331,-1000);
   h_1030__2->SetBinContent(332,-1000);
   h_1030__2->SetBinContent(333,-1000);
   h_1030__2->SetBinContent(334,-1000);
   h_1030__2->SetBinContent(335,-1000);
   h_1030__2->SetBinContent(336,-1000);
   h_1030__2->SetBinContent(337,-1000);
   h_1030__2->SetBinContent(338,-1000);
   h_1030__2->SetBinContent(339,-1000);
   h_1030__2->SetBinContent(340,-1000);
   h_1030__2->SetBinContent(341,-1000);
   h_1030__2->SetBinContent(342,-1000);
   h_1030__2->SetBinContent(343,-1000);
   h_1030__2->SetBinContent(344,-1000);
   h_1030__2->SetBinContent(345,-1000);
   h_1030__2->SetBinContent(346,-1000);
   h_1030__2->SetBinContent(347,-1000);
   h_1030__2->SetBinContent(348,-1000);
   h_1030__2->SetBinContent(349,-1000);
   h_1030__2->SetBinContent(350,-1000);
   h_1030__2->SetBinContent(351,-1000);
   h_1030__2->SetBinContent(352,-1000);
   h_1030__2->SetBinContent(353,-1000);
   h_1030__2->SetBinContent(354,-1000);
   h_1030__2->SetBinContent(355,-1000);
   h_1030__2->SetBinContent(356,-1000);
   h_1030__2->SetBinContent(357,-1000);
   h_1030__2->SetBinContent(358,-1000);
   h_1030__2->SetBinContent(359,-1000);
   h_1030__2->SetBinContent(360,-1000);
   h_1030__2->SetBinContent(361,-1000);
   h_1030__2->SetBinContent(362,-1000);
   h_1030__2->SetBinContent(363,-1000);
   h_1030__2->SetBinContent(364,-1000);
   h_1030__2->SetBinContent(365,-1000);
   h_1030__2->SetBinContent(366,-1000);
   h_1030__2->SetBinContent(367,-1000);
   h_1030__2->SetBinContent(368,-1000);
   h_1030__2->SetBinContent(369,-1000);
   h_1030__2->SetBinContent(370,-1000);
   h_1030__2->SetBinContent(371,-1000);
   h_1030__2->SetBinContent(372,-1000);
   h_1030__2->SetBinContent(373,-1000);
   h_1030__2->SetBinContent(374,-1000);
   h_1030__2->SetBinContent(375,-1000);
   h_1030__2->SetBinContent(376,-1000);
   h_1030__2->SetBinContent(377,-1000);
   h_1030__2->SetBinContent(378,-1000);
   h_1030__2->SetBinContent(379,-1000);
   h_1030__2->SetBinContent(380,-1000);
   h_1030__2->SetBinContent(381,-1000);
   h_1030__2->SetBinContent(382,-1000);
   h_1030__2->SetBinContent(383,-1000);
   h_1030__2->SetBinContent(384,-1000);
   h_1030__2->SetBinContent(385,-1000);
   h_1030__2->SetBinContent(386,-1000);
   h_1030__2->SetBinContent(387,-1000);
   h_1030__2->SetBinContent(388,-1000);
   h_1030__2->SetBinContent(389,-1000);
   h_1030__2->SetBinContent(390,-1000);
   h_1030__2->SetBinContent(391,-1000);
   h_1030__2->SetBinContent(392,-1000);
   h_1030__2->SetBinContent(393,-1000);
   h_1030__2->SetBinContent(394,-1000);
   h_1030__2->SetBinContent(395,-1000);
   h_1030__2->SetBinContent(396,-1000);
   h_1030__2->SetBinContent(397,-1000);
   h_1030__2->SetBinContent(398,-1000);
   h_1030__2->SetBinContent(399,-1000);
   h_1030__2->SetBinContent(400,-1000);
   h_1030__2->SetBinContent(401,-1000);
   h_1030__2->SetBinContent(402,-1000);
   h_1030__2->SetBinContent(403,-1000);
   h_1030__2->SetBinContent(404,-1000);
   h_1030__2->SetBinContent(405,-1000);
   h_1030__2->SetBinContent(406,-1000);
   h_1030__2->SetBinContent(407,-1000);
   h_1030__2->SetBinContent(408,-1000);
   h_1030__2->SetBinContent(409,-1000);
   h_1030__2->SetBinContent(410,-1000);
   h_1030__2->SetBinContent(411,-1000);
   h_1030__2->SetBinContent(412,-1000);
   h_1030__2->SetBinContent(413,-1000);
   h_1030__2->SetBinContent(414,-1000);
   h_1030__2->SetBinContent(415,-1000);
   h_1030__2->SetBinContent(416,-1000);
   h_1030__2->SetBinContent(417,-1000);
   h_1030__2->SetBinContent(418,-1000);
   h_1030__2->SetBinContent(419,-1000);
   h_1030__2->SetBinContent(420,-1000);
   h_1030__2->SetBinContent(421,-1000);
   h_1030__2->SetBinContent(422,-1000);
   h_1030__2->SetBinContent(423,-1000);
   h_1030__2->SetBinContent(424,-1000);
   h_1030__2->SetBinContent(425,-1000);
   h_1030__2->SetBinContent(426,-1000);
   h_1030__2->SetBinContent(427,-1000);
   h_1030__2->SetBinContent(428,-1000);
   h_1030__2->SetBinContent(429,-1000);
   h_1030__2->SetBinContent(430,-1000);
   h_1030__2->SetBinContent(431,-1000);
   h_1030__2->SetBinContent(432,-1000);
   h_1030__2->SetBinContent(433,-1000);
   h_1030__2->SetBinContent(434,-1000);
   h_1030__2->SetBinContent(435,-1000);
   h_1030__2->SetBinContent(436,-1000);
   h_1030__2->SetBinContent(437,-1000);
   h_1030__2->SetBinContent(438,-1000);
   h_1030__2->SetBinContent(439,-1000);
   h_1030__2->SetBinContent(440,-1000);
   h_1030__2->SetBinContent(441,-1000);
   h_1030__2->SetBinContent(442,-1000);
   h_1030__2->SetBinContent(443,-1000);
   h_1030__2->SetBinContent(444,-1000);
   h_1030__2->SetBinContent(445,-1000);
   h_1030__2->SetBinContent(446,-1000);
   h_1030__2->SetBinContent(447,-1000);
   h_1030__2->SetBinContent(448,-1000);
   h_1030__2->SetBinContent(449,-1000);
   h_1030__2->SetBinContent(450,-1000);
   h_1030__2->SetBinContent(451,-1000);
   h_1030__2->SetBinContent(452,-1000);
   h_1030__2->SetBinContent(453,-1000);
   h_1030__2->SetBinContent(454,-1000);
   h_1030__2->SetBinContent(455,-1000);
   h_1030__2->SetBinContent(456,-1000);
   h_1030__2->SetBinContent(457,-1000);
   h_1030__2->SetBinContent(458,-1000);
   h_1030__2->SetBinContent(459,-1000);
   h_1030__2->SetBinContent(460,-1000);
   h_1030__2->SetBinContent(461,-1000);
   h_1030__2->SetBinContent(462,-1000);
   h_1030__2->SetBinContent(463,-1000);
   h_1030__2->SetBinContent(464,-1000);
   h_1030__2->SetBinContent(465,-1000);
   h_1030__2->SetBinContent(466,-1000);
   h_1030__2->SetBinContent(467,-1000);
   h_1030__2->SetBinContent(468,-1000);
   h_1030__2->SetBinContent(469,-1000);
   h_1030__2->SetBinContent(470,-1000);
   h_1030__2->SetBinContent(471,-1000);
   h_1030__2->SetBinContent(472,-1000);
   h_1030__2->SetBinContent(473,-1000);
   h_1030__2->SetBinContent(474,-1000);
   h_1030__2->SetBinContent(475,-1000);
   h_1030__2->SetBinContent(476,-1000);
   h_1030__2->SetBinContent(477,-1000);
   h_1030__2->SetBinContent(478,-1000);
   h_1030__2->SetBinContent(479,-1000);
   h_1030__2->SetBinContent(480,-1000);
   h_1030__2->SetBinContent(481,-1000);
   h_1030__2->SetBinContent(482,-1000);
   h_1030__2->SetBinContent(483,-1000);
   h_1030__2->SetBinContent(484,-1000);
   h_1030__2->SetBinContent(485,-1000);
   h_1030__2->SetBinContent(486,-1000);
   h_1030__2->SetBinContent(487,-1000);
   h_1030__2->SetBinContent(488,-1000);
   h_1030__2->SetBinContent(489,-1000);
   h_1030__2->SetBinContent(490,-1000);
   h_1030__2->SetBinContent(491,-1000);
   h_1030__2->SetBinContent(492,-1000);
   h_1030__2->SetBinContent(493,-1000);
   h_1030__2->SetBinContent(494,-1000);
   h_1030__2->SetBinContent(495,-1000);
   h_1030__2->SetBinContent(496,-1000);
   h_1030__2->SetBinContent(497,-1000);
   h_1030__2->SetBinContent(498,-1000);
   h_1030__2->SetBinContent(499,-1000);
   h_1030__2->SetBinContent(500,-1000);
   h_1030__2->SetBinContent(501,-1000);
   h_1030__2->SetBinContent(502,-1000);
   h_1030__2->SetBinContent(503,-1000);
   h_1030__2->SetBinContent(504,-1000);
   h_1030__2->SetBinContent(505,-1000);
   h_1030__2->SetBinContent(506,-1000);
   h_1030__2->SetBinContent(507,-1000);
   h_1030__2->SetBinContent(508,-1000);
   h_1030__2->SetBinContent(509,-1000);
   h_1030__2->SetBinContent(510,-1000);
   h_1030__2->SetBinContent(511,-1000);
   h_1030__2->SetBinContent(512,-1000);
   h_1030__2->SetBinContent(513,-1000);
   h_1030__2->SetBinContent(514,-1000);
   h_1030__2->SetBinContent(515,-1000);
   h_1030__2->SetBinContent(516,-1000);
   h_1030__2->SetBinContent(517,-1000);
   h_1030__2->SetBinContent(518,-1000);
   h_1030__2->SetBinContent(519,-1000);
   h_1030__2->SetBinContent(520,-1000);
   h_1030__2->SetBinContent(521,-1000);
   h_1030__2->SetBinContent(522,-1000);
   h_1030__2->SetBinContent(523,-1000);
   h_1030__2->SetBinContent(524,-1000);
   h_1030__2->SetBinContent(525,-1000);
   h_1030__2->SetBinContent(526,-1000);
   h_1030__2->SetBinContent(527,-1000);
   h_1030__2->SetBinContent(528,-1000);
   h_1030__2->SetBinContent(529,-1000);
   h_1030__2->SetBinContent(530,-1000);
   h_1030__2->SetBinContent(531,-1000);
   h_1030__2->SetBinContent(532,-1000);
   h_1030__2->SetBinContent(533,-1000);
   h_1030__2->SetBinContent(534,-1000);
   h_1030__2->SetBinContent(535,-1000);
   h_1030__2->SetBinContent(536,-1000);
   h_1030__2->SetBinContent(537,-1000);
   h_1030__2->SetBinContent(538,-1000);
   h_1030__2->SetBinContent(539,-1000);
   h_1030__2->SetBinContent(540,-1000);
   h_1030__2->SetBinContent(541,-1000);
   h_1030__2->SetBinContent(542,-1000);
   h_1030__2->SetBinContent(543,-1000);
   h_1030__2->SetBinContent(544,-1000);
   h_1030__2->SetBinContent(545,-1000);
   h_1030__2->SetBinContent(546,-1000);
   h_1030__2->SetBinContent(547,-1000);
   h_1030__2->SetBinContent(548,-1000);
   h_1030__2->SetBinContent(549,-1000);
   h_1030__2->SetBinContent(550,-1000);
   h_1030__2->SetBinContent(551,-1000);
   h_1030__2->SetBinContent(552,-1000);
   h_1030__2->SetBinContent(553,-1000);
   h_1030__2->SetBinContent(554,-1000);
   h_1030__2->SetBinContent(555,-1000);
   h_1030__2->SetBinContent(556,-1000);
   h_1030__2->SetBinContent(557,-1000);
   h_1030__2->SetBinContent(558,-1000);
   h_1030__2->SetBinContent(559,-1000);
   h_1030__2->SetBinContent(560,-1000);
   h_1030__2->SetBinContent(561,-1000);
   h_1030__2->SetBinContent(562,-1000);
   h_1030__2->SetBinContent(563,-1000);
   h_1030__2->SetBinContent(564,-1000);
   h_1030__2->SetBinContent(565,-1000);
   h_1030__2->SetBinContent(566,-1000);
   h_1030__2->SetBinContent(567,-1000);
   h_1030__2->SetBinContent(568,-1000);
   h_1030__2->SetBinContent(569,-1000);
   h_1030__2->SetBinContent(570,-1000);
   h_1030__2->SetBinContent(571,-1000);
   h_1030__2->SetBinContent(572,-1000);
   h_1030__2->SetBinContent(573,-1000);
   h_1030__2->SetBinContent(574,-1000);
   h_1030__2->SetBinContent(575,-1000);
   h_1030__2->SetBinContent(576,-1000);
   h_1030__2->SetBinContent(577,-1000);
   h_1030__2->SetBinContent(578,-1000);
   h_1030__2->SetBinContent(579,-1000);
   h_1030__2->SetBinContent(580,-1000);
   h_1030__2->SetBinContent(581,-1000);
   h_1030__2->SetBinContent(582,-1000);
   h_1030__2->SetBinContent(583,-1000);
   h_1030__2->SetBinContent(584,-1000);
   h_1030__2->SetBinContent(585,-1000);
   h_1030__2->SetBinContent(586,-1000);
   h_1030__2->SetBinContent(587,-1000);
   h_1030__2->SetBinContent(588,-1000);
   h_1030__2->SetBinContent(589,-1000);
   h_1030__2->SetBinContent(590,-1000);
   h_1030__2->SetBinContent(591,-1000);
   h_1030__2->SetBinContent(592,-1000);
   h_1030__2->SetBinContent(593,-1000);
   h_1030__2->SetBinContent(594,-1000);
   h_1030__2->SetBinContent(595,-1000);
   h_1030__2->SetBinContent(596,-1000);
   h_1030__2->SetBinContent(597,-1000);
   h_1030__2->SetBinContent(598,-1000);
   h_1030__2->SetBinContent(599,-1000);
   h_1030__2->SetBinContent(600,-1000);
   h_1030__2->SetBinContent(601,-1000);
   h_1030__2->SetBinContent(602,-1000);
   h_1030__2->SetBinContent(603,-1000);
   h_1030__2->SetBinContent(604,-1000);
   h_1030__2->SetBinContent(605,-1000);
   h_1030__2->SetBinContent(606,-1000);
   h_1030__2->SetBinContent(607,-1000);
   h_1030__2->SetBinContent(608,-1000);
   h_1030__2->SetBinContent(609,-1000);
   h_1030__2->SetBinContent(610,-1000);
   h_1030__2->SetBinContent(611,-1000);
   h_1030__2->SetBinContent(612,-1000);
   h_1030__2->SetBinContent(613,-1000);
   h_1030__2->SetBinContent(614,-1000);
   h_1030__2->SetBinContent(615,-1000);
   h_1030__2->SetBinContent(616,-1000);
   h_1030__2->SetBinContent(617,-1000);
   h_1030__2->SetBinContent(618,-1000);
   h_1030__2->SetBinContent(619,-1000);
   h_1030__2->SetBinContent(620,-1000);
   h_1030__2->SetBinContent(621,-1000);
   h_1030__2->SetBinContent(622,-1000);
   h_1030__2->SetBinContent(623,-1000);
   h_1030__2->SetBinContent(624,-1000);
   h_1030__2->SetBinContent(625,-1000);
   h_1030__2->SetBinContent(626,-1000);
   h_1030__2->SetBinContent(627,-1000);
   h_1030__2->SetBinContent(628,-1000);
   h_1030__2->SetBinContent(629,-1000);
   h_1030__2->SetBinContent(630,-1000);
   h_1030__2->SetBinContent(631,-1000);
   h_1030__2->SetBinContent(632,-1000);
   h_1030__2->SetBinContent(633,-1000);
   h_1030__2->SetBinContent(634,-1000);
   h_1030__2->SetBinContent(635,-1000);
   h_1030__2->SetBinContent(636,-1000);
   h_1030__2->SetBinContent(637,-1000);
   h_1030__2->SetBinContent(638,-1000);
   h_1030__2->SetBinContent(639,-1000);
   h_1030__2->SetBinContent(640,-1000);
   h_1030__2->SetBinContent(641,-1000);
   h_1030__2->SetBinContent(642,-1000);
   h_1030__2->SetBinContent(643,-1000);
   h_1030__2->SetBinContent(644,-1000);
   h_1030__2->SetBinContent(645,-1000);
   h_1030__2->SetBinContent(646,-1000);
   h_1030__2->SetBinContent(647,-1000);
   h_1030__2->SetBinContent(648,-1000);
   h_1030__2->SetBinContent(649,-1000);
   h_1030__2->SetBinContent(650,-1000);
   h_1030__2->SetBinContent(651,-1000);
   h_1030__2->SetBinContent(652,-1000);
   h_1030__2->SetBinContent(653,-1000);
   h_1030__2->SetBinContent(654,-1000);
   h_1030__2->SetBinContent(655,-1000);
   h_1030__2->SetBinContent(656,-1000);
   h_1030__2->SetBinContent(657,-1000);
   h_1030__2->SetBinContent(658,-1000);
   h_1030__2->SetBinContent(659,-1000);
   h_1030__2->SetBinContent(660,-1000);
   h_1030__2->SetBinContent(661,-1000);
   h_1030__2->SetBinContent(662,-1000);
   h_1030__2->SetBinContent(663,-1000);
   h_1030__2->SetBinContent(664,-1000);
   h_1030__2->SetBinContent(665,-1000);
   h_1030__2->SetBinContent(666,-1000);
   h_1030__2->SetBinContent(667,-1000);
   h_1030__2->SetBinContent(668,-1000);
   h_1030__2->SetBinContent(669,-1000);
   h_1030__2->SetBinContent(670,-1000);
   h_1030__2->SetBinContent(671,-1000);
   h_1030__2->SetBinContent(672,-1000);
   h_1030__2->SetBinContent(673,-1000);
   h_1030__2->SetBinContent(674,-1000);
   h_1030__2->SetBinContent(675,-1000);
   h_1030__2->SetBinContent(676,-1000);
   h_1030__2->SetBinContent(677,-1000);
   h_1030__2->SetBinContent(678,-1000);
   h_1030__2->SetBinContent(679,-1000);
   h_1030__2->SetBinContent(680,-1000);
   h_1030__2->SetBinContent(681,-1000);
   h_1030__2->SetBinContent(682,-1000);
   h_1030__2->SetBinContent(683,-1000);
   h_1030__2->SetBinContent(684,-1000);
   h_1030__2->SetBinContent(685,-1000);
   h_1030__2->SetBinContent(686,-1000);
   h_1030__2->SetBinContent(687,-1000);
   h_1030__2->SetBinContent(688,-1000);
   h_1030__2->SetBinContent(689,-1000);
   h_1030__2->SetBinContent(690,-1000);
   h_1030__2->SetBinContent(691,-1000);
   h_1030__2->SetBinContent(692,-1000);
   h_1030__2->SetBinContent(693,-1000);
   h_1030__2->SetBinContent(694,-1000);
   h_1030__2->SetBinContent(695,-1000);
   h_1030__2->SetBinContent(696,-1000);
   h_1030__2->SetBinContent(697,-1000);
   h_1030__2->SetBinContent(698,-1000);
   h_1030__2->SetBinContent(699,-1000);
   h_1030__2->SetBinContent(700,-1000);
   h_1030__2->SetBinContent(701,-1000);
   h_1030__2->SetBinContent(702,-1000);
   h_1030__2->SetBinContent(703,-1000);
   h_1030__2->SetBinContent(704,-1000);
   h_1030__2->SetBinContent(705,-1000);
   h_1030__2->SetBinContent(706,-1000);
   h_1030__2->SetBinContent(707,-1000);
   h_1030__2->SetBinContent(708,-1000);
   h_1030__2->SetBinContent(709,-1000);
   h_1030__2->SetBinContent(710,-1000);
   h_1030__2->SetBinContent(711,-1000);
   h_1030__2->SetBinContent(712,-1000);
   h_1030__2->SetBinContent(713,-1000);
   h_1030__2->SetBinContent(714,-1000);
   h_1030__2->SetBinContent(715,-1000);
   h_1030__2->SetBinContent(716,-1000);
   h_1030__2->SetBinContent(717,-1000);
   h_1030__2->SetBinContent(718,-1000);
   h_1030__2->SetBinContent(719,-1000);
   h_1030__2->SetBinContent(720,-1000);
   h_1030__2->SetBinContent(721,-1000);
   h_1030__2->SetBinContent(722,-1000);
   h_1030__2->SetBinContent(723,-1000);
   h_1030__2->SetBinContent(724,-1000);
   h_1030__2->SetBinContent(725,-1000);
   h_1030__2->SetBinContent(726,-1000);
   h_1030__2->SetBinContent(727,-1000);
   h_1030__2->SetBinContent(728,-1000);
   h_1030__2->SetBinContent(729,-1000);
   h_1030__2->SetBinContent(730,-1000);
   h_1030__2->SetBinContent(731,-1000);
   h_1030__2->SetBinContent(732,-1000);
   h_1030__2->SetBinContent(733,-1000);
   h_1030__2->SetBinContent(734,-1000);
   h_1030__2->SetBinContent(735,-1000);
   h_1030__2->SetBinContent(736,-1000);
   h_1030__2->SetBinContent(737,-1000);
   h_1030__2->SetBinContent(738,-1000);
   h_1030__2->SetBinContent(739,-1000);
   h_1030__2->SetBinContent(740,-1000);
   h_1030__2->SetBinContent(741,-1000);
   h_1030__2->SetBinContent(742,-1000);
   h_1030__2->SetBinContent(743,-1000);
   h_1030__2->SetBinContent(744,-1000);
   h_1030__2->SetBinContent(745,-1000);
   h_1030__2->SetBinContent(746,-1000);
   h_1030__2->SetBinContent(747,-1000);
   h_1030__2->SetBinContent(748,-1000);
   h_1030__2->SetBinContent(749,-1000);
   h_1030__2->SetBinContent(750,-1000);
   h_1030__2->SetBinContent(751,-1000);
   h_1030__2->SetBinContent(752,-1000);
   h_1030__2->SetBinContent(753,-1000);
   h_1030__2->SetBinContent(754,-1000);
   h_1030__2->SetBinContent(755,-1000);
   h_1030__2->SetBinContent(756,-1000);
   h_1030__2->SetBinContent(757,-1000);
   h_1030__2->SetBinContent(758,-1000);
   h_1030__2->SetBinContent(759,-1000);
   h_1030__2->SetBinContent(760,-1000);
   h_1030__2->SetBinContent(761,-1000);
   h_1030__2->SetBinContent(762,-1000);
   h_1030__2->SetBinContent(763,-1000);
   h_1030__2->SetBinContent(764,-1000);
   h_1030__2->SetBinContent(765,-1000);
   h_1030__2->SetBinContent(766,-1000);
   h_1030__2->SetBinContent(767,-1000);
   h_1030__2->SetBinContent(768,-1000);
   h_1030__2->SetBinContent(769,-1000);
   h_1030__2->SetBinContent(770,-1000);
   h_1030__2->SetBinContent(771,-1000);
   h_1030__2->SetBinContent(772,-1000);
   h_1030__2->SetBinContent(773,-1000);
   h_1030__2->SetBinContent(774,-1000);
   h_1030__2->SetBinContent(775,-1000);
   h_1030__2->SetBinContent(776,-1000);
   h_1030__2->SetBinContent(777,-1000);
   h_1030__2->SetBinContent(778,-1000);
   h_1030__2->SetBinContent(779,-1000);
   h_1030__2->SetBinContent(780,-1000);
   h_1030__2->SetBinContent(781,-1000);
   h_1030__2->SetBinContent(782,-1000);
   h_1030__2->SetBinContent(783,-1000);
   h_1030__2->SetBinContent(784,-1000);
   h_1030__2->SetBinContent(785,-1000);
   h_1030__2->SetBinContent(786,-1000);
   h_1030__2->SetBinContent(787,-1000);
   h_1030__2->SetBinContent(788,-1000);
   h_1030__2->SetBinContent(789,-1000);
   h_1030__2->SetBinContent(790,-1000);
   h_1030__2->SetBinContent(791,-1000);
   h_1030__2->SetBinContent(792,-1000);
   h_1030__2->SetBinContent(793,-1000);
   h_1030__2->SetBinContent(794,-1000);
   h_1030__2->SetBinContent(795,-1000);
   h_1030__2->SetBinContent(796,-1000);
   h_1030__2->SetBinContent(797,-1000);
   h_1030__2->SetBinContent(798,-1000);
   h_1030__2->SetBinContent(799,-1000);
   h_1030__2->SetBinContent(800,-1000);
   h_1030__2->SetMinimum(-0.51);
   h_1030__2->SetMaximum(0.51);
   h_1030__2->SetEntries(800);
   h_1030__2->SetStats(0);
   h_1030__2->SetMarkerStyle(20);
   h_1030__2->SetMarkerSize(1.2);
   h_1030__2->GetXaxis()->SetRange(2,799);
   h_1030__2->GetXaxis()->SetLabelFont(133);
   h_1030__2->GetXaxis()->SetLabelOffset(0.015);
   h_1030__2->GetXaxis()->SetLabelSize(25);
   h_1030__2->GetXaxis()->SetTitleSize(0.06);
   h_1030__2->GetXaxis()->SetTitleFont(132);
   h_1030__2->GetYaxis()->SetNdivisions(506);
   h_1030__2->GetYaxis()->SetLabelFont(133);
   h_1030__2->GetYaxis()->SetLabelSize(25);
   h_1030__2->GetYaxis()->SetTitleSize(0.06);
   h_1030__2->GetYaxis()->SetTitleFont(42);
   h_1030__2->GetZaxis()->SetLabelFont(132);
   h_1030__2->GetZaxis()->SetLabelSize(0.05);
   h_1030__2->GetZaxis()->SetTitleSize(0.06);
   h_1030__2->GetZaxis()->SetTitleFont(42);
   h_1030__2->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3007[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3007[8] = {
   -0.02604733,
   -0.0984351,
   -0.07150857,
   0.02890099,
   -0.0680111,
   0.1264239,
   0.08424931,
   0.1020403};
   Double_t Graph0_felx3007[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3007[8] = {
   0.06574848,
   0.05064308,
   0.06486376,
   0.07636537,
   0.08354295,
   0.06154973,
   0.1074036,
   0.1714919};
   Double_t Graph0_fehx3007[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3007[8] = {
   0.06574848,
   0.05064308,
   0.06486376,
   0.07636537,
   0.08354295,
   0.06154973,
   0.1074036,
   0.1714919};
   grae = new TGraphAsymmErrors(8,Graph0_fx3007,Graph0_fy3007,Graph0_felx3007,Graph0_fehx3007,Graph0_fely3007,Graph0_fehy3007);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3007 = new TH1F("Graph_Graph3007","Graph",100,0,33);
   Graph_Graph3007->SetMinimum(-0.1940627);
   Graph_Graph3007->SetMaximum(0.3160408);
   Graph_Graph3007->SetDirectory(0);
   Graph_Graph3007->SetStats(0);
   Graph_Graph3007->SetMarkerStyle(20);
   Graph_Graph3007->SetMarkerSize(1.2);
   Graph_Graph3007->GetXaxis()->SetNdivisions(505);
   Graph_Graph3007->GetXaxis()->SetLabelFont(132);
   Graph_Graph3007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetXaxis()->SetTitleFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelFont(132);
   Graph_Graph3007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetYaxis()->SetTitleFont(42);
   Graph_Graph3007->GetZaxis()->SetLabelFont(132);
   Graph_Graph3007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3007->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3007);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3008[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3008[8] = {
   -0.02604733,
   -0.0984351,
   -0.07150857,
   0.02890099,
   -0.0680111,
   0.1264239,
   0.08424931,
   0.1020403};
   Double_t Graph1_felx3008[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3008[8] = {
   0.06404706,
   0.04773364,
   0.06024466,
   0.06847105,
   0.07392907,
   0.05600184,
   0.09318563,
   0.1556255};
   Double_t Graph1_fehx3008[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3008[8] = {
   0.06404706,
   0.04773364,
   0.06024466,
   0.06847105,
   0.07392907,
   0.05600184,
   0.09318563,
   0.1556255};
   grae = new TGraphAsymmErrors(8,Graph1_fx3008,Graph1_fy3008,Graph1_felx3008,Graph1_fehx3008,Graph1_fely3008,Graph1_fehy3008);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3008 = new TH1F("Graph_Graph3008","Graph",100,0,33);
   Graph_Graph3008->SetMinimum(-0.1865522);
   Graph_Graph3008->SetMaximum(0.2980492);
   Graph_Graph3008->SetDirectory(0);
   Graph_Graph3008->SetStats(0);
   Graph_Graph3008->SetMarkerStyle(20);
   Graph_Graph3008->SetMarkerSize(1.2);
   Graph_Graph3008->GetXaxis()->SetNdivisions(505);
   Graph_Graph3008->GetXaxis()->SetLabelFont(132);
   Graph_Graph3008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetXaxis()->SetTitleFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelFont(132);
   Graph_Graph3008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetYaxis()->SetTitleFont(42);
   Graph_Graph3008->GetZaxis()->SetLabelFont(132);
   Graph_Graph3008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3008->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3008);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3009[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3009[8] = {
   0.06792525,
   0.05564239,
   0.06180989,
   0.1114433,
   0.1836273,
   0.09132035,
   0.1208352,
   0.112779};
   Double_t Graph2_felx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3009[8] = {
   0.04439586,
   0.04260247,
   0.05154294,
   0.05622055,
   0.05439948,
   0.04888968,
   0.110216,
   0.2610706};
   Double_t Graph2_fehx3009[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3009[8] = {
   0.04439586,
   0.04260247,
   0.05154294,
   0.05622055,
   0.05439948,
   0.04888968,
   0.110216,
   0.2610706};
   grae = new TGraphAsymmErrors(8,Graph2_fx3009,Graph2_fy3009,Graph2_felx3009,Graph2_fehx3009,Graph2_fely3009,Graph2_fehy3009);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3009 = new TH1F("Graph_Graph3009","Graph",100,0,33);
   Graph_Graph3009->SetMinimum(-0.2005057);
   Graph_Graph3009->SetMaximum(0.4260637);
   Graph_Graph3009->SetDirectory(0);
   Graph_Graph3009->SetStats(0);
   Graph_Graph3009->SetMarkerStyle(20);
   Graph_Graph3009->SetMarkerSize(1.2);
   Graph_Graph3009->GetXaxis()->SetNdivisions(505);
   Graph_Graph3009->GetXaxis()->SetLabelFont(132);
   Graph_Graph3009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetXaxis()->SetTitleFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelFont(132);
   Graph_Graph3009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetYaxis()->SetTitleFont(42);
   Graph_Graph3009->GetZaxis()->SetLabelFont(132);
   Graph_Graph3009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3009->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3009);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3010[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3010[8] = {
   0.06792525,
   0.05564239,
   0.06180989,
   0.1114433,
   0.1836273,
   0.09132035,
   0.1208352,
   0.112779};
   Double_t Graph3_felx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3010[8] = {
   0.04281514,
   0.03993713,
   0.04820787,
   0.05287584,
   0.05257474,
   0.04569994,
   0.09255748,
   0.2095646};
   Double_t Graph3_fehx3010[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3010[8] = {
   0.04281514,
   0.03993713,
   0.04820787,
   0.05287584,
   0.05257474,
   0.04569994,
   0.09255748,
   0.2095646};
   grae = new TGraphAsymmErrors(8,Graph3_fx3010,Graph3_fy3010,Graph3_felx3010,Graph3_fehx3010,Graph3_fely3010,Graph3_fehy3010);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3010 = new TH1F("Graph_Graph3010","Graph",100,0,33);
   Graph_Graph3010->SetMinimum(-0.1386985);
   Graph_Graph3010->SetMaximum(0.3642566);
   Graph_Graph3010->SetDirectory(0);
   Graph_Graph3010->SetStats(0);
   Graph_Graph3010->SetMarkerStyle(20);
   Graph_Graph3010->SetMarkerSize(1.2);
   Graph_Graph3010->GetXaxis()->SetNdivisions(505);
   Graph_Graph3010->GetXaxis()->SetLabelFont(132);
   Graph_Graph3010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetXaxis()->SetTitleFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelFont(132);
   Graph_Graph3010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetYaxis()->SetTitleFont(42);
   Graph_Graph3010->GetZaxis()->SetLabelFont(132);
   Graph_Graph3010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3010->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3010);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3011[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3011[8] = {
   -0.04727108,
   0.1289551,
   0.08840681,
   0.2380878,
   0.2086103,
   0.1059252,
   0.2652734,
   0.3457165};
   Double_t Graph4_felx3011[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3011[8] = {
   0.06063278,
   0.05959634,
   0.078107,
   0.09085208,
   0.08712909,
   0.05815901,
   0.1675064,
   0.3816312};
   Double_t Graph4_fehx3011[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3011[8] = {
   0.06063278,
   0.05959634,
   0.078107,
   0.09085208,
   0.08712909,
   0.05815901,
   0.1675064,
   0.3816312};
   grae = new TGraphAsymmErrors(8,Graph4_fx3011,Graph4_fy3011,Graph4_felx3011,Graph4_fehx3011,Graph4_fely3011,Graph4_fehy3011);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3011 = new TH1F("Graph_Graph3011","Graph",100,0,33);
   Graph_Graph3011->SetMinimum(-0.191429);
   Graph_Graph3011->SetMaximum(0.8108729);
   Graph_Graph3011->SetDirectory(0);
   Graph_Graph3011->SetStats(0);
   Graph_Graph3011->SetMarkerStyle(20);
   Graph_Graph3011->SetMarkerSize(1.2);
   Graph_Graph3011->GetXaxis()->SetNdivisions(505);
   Graph_Graph3011->GetXaxis()->SetLabelFont(132);
   Graph_Graph3011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetXaxis()->SetTitleFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelFont(132);
   Graph_Graph3011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetYaxis()->SetTitleFont(42);
   Graph_Graph3011->GetZaxis()->SetLabelFont(132);
   Graph_Graph3011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3011->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3011);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3012[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3012[8] = {
   -0.04727108,
   0.1289551,
   0.08840681,
   0.2380878,
   0.2086103,
   0.1059252,
   0.2652734,
   0.3457165};
   Double_t Graph5_felx3012[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3012[8] = {
   0.05715229,
   0.0537925,
   0.06837917,
   0.07878825,
   0.0772605,
   0.05509582,
   0.1471441,
   0.313156};
   Double_t Graph5_fehx3012[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3012[8] = {
   0.05715229,
   0.0537925,
   0.06837917,
   0.07878825,
   0.0772605,
   0.05509582,
   0.1471441,
   0.313156};
   grae = new TGraphAsymmErrors(8,Graph5_fx3012,Graph5_fy3012,Graph5_felx3012,Graph5_fehx3012,Graph5_fely3012,Graph5_fehy3012);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3012 = new TH1F("Graph_Graph3012","Graph",100,0,33);
   Graph_Graph3012->SetMinimum(-0.180753);
   Graph_Graph3012->SetMaximum(0.7352021);
   Graph_Graph3012->SetDirectory(0);
   Graph_Graph3012->SetStats(0);
   Graph_Graph3012->SetMarkerStyle(20);
   Graph_Graph3012->SetMarkerSize(1.2);
   Graph_Graph3012->GetXaxis()->SetNdivisions(505);
   Graph_Graph3012->GetXaxis()->SetLabelFont(132);
   Graph_Graph3012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetXaxis()->SetTitleFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelFont(132);
   Graph_Graph3012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetYaxis()->SetTitleFont(42);
   Graph_Graph3012->GetZaxis()->SetLabelFont(132);
   Graph_Graph3012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3012->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3012);
   
   grae->Draw("p");
   pad_new_0_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_0_2
   TPad *pad_new_0_2 = new TPad("pad_new_0_2", "",0,0.6766667,0.525,1);
   pad_new_0_2->Draw();
   pad_new_0_2->cd();
   pad_new_0_2->Range(-3.044231,-0.95,19.975,1.075275);
   pad_new_0_2->SetFillColor(0);
   pad_new_0_2->SetBorderMode(0);
   pad_new_0_2->SetBorderSize(0);
   pad_new_0_2->SetTickx(1);
   pad_new_0_2->SetTicky(1);
   pad_new_0_2->SetLeftMargin(0.1333333);
   pad_new_0_2->SetRightMargin(0);
   pad_new_0_2->SetTopMargin(0.06185567);
   pad_new_0_2->SetBottomMargin(0);
   pad_new_0_2->SetFrameBorderMode(0);
   pad_new_0_2->SetFrameBorderMode(0);
   
   TH1D *h_1040__3 = new TH1D("h_1040__3","",800,0,20);
   h_1040__3->SetBinContent(1,-1000);
   h_1040__3->SetBinContent(2,-1000);
   h_1040__3->SetBinContent(3,-1000);
   h_1040__3->SetBinContent(4,-1000);
   h_1040__3->SetBinContent(5,-1000);
   h_1040__3->SetBinContent(6,-1000);
   h_1040__3->SetBinContent(7,-1000);
   h_1040__3->SetBinContent(8,-1000);
   h_1040__3->SetBinContent(9,-1000);
   h_1040__3->SetBinContent(10,-1000);
   h_1040__3->SetBinContent(11,-1000);
   h_1040__3->SetBinContent(12,-1000);
   h_1040__3->SetBinContent(13,-1000);
   h_1040__3->SetBinContent(14,-1000);
   h_1040__3->SetBinContent(15,-1000);
   h_1040__3->SetBinContent(16,-1000);
   h_1040__3->SetBinContent(17,-1000);
   h_1040__3->SetBinContent(18,-1000);
   h_1040__3->SetBinContent(19,-1000);
   h_1040__3->SetBinContent(20,-1000);
   h_1040__3->SetBinContent(21,-1000);
   h_1040__3->SetBinContent(22,-1000);
   h_1040__3->SetBinContent(23,-1000);
   h_1040__3->SetBinContent(24,-1000);
   h_1040__3->SetBinContent(25,-1000);
   h_1040__3->SetBinContent(26,-1000);
   h_1040__3->SetBinContent(27,-1000);
   h_1040__3->SetBinContent(28,-1000);
   h_1040__3->SetBinContent(29,-1000);
   h_1040__3->SetBinContent(30,-1000);
   h_1040__3->SetBinContent(31,-1000);
   h_1040__3->SetBinContent(32,-1000);
   h_1040__3->SetBinContent(33,-1000);
   h_1040__3->SetBinContent(34,-1000);
   h_1040__3->SetBinContent(35,-1000);
   h_1040__3->SetBinContent(36,-1000);
   h_1040__3->SetBinContent(37,-1000);
   h_1040__3->SetBinContent(38,-1000);
   h_1040__3->SetBinContent(39,-1000);
   h_1040__3->SetBinContent(40,-1000);
   h_1040__3->SetBinContent(41,-1000);
   h_1040__3->SetBinContent(42,-1000);
   h_1040__3->SetBinContent(43,-1000);
   h_1040__3->SetBinContent(44,-1000);
   h_1040__3->SetBinContent(45,-1000);
   h_1040__3->SetBinContent(46,-1000);
   h_1040__3->SetBinContent(47,-1000);
   h_1040__3->SetBinContent(48,-1000);
   h_1040__3->SetBinContent(49,-1000);
   h_1040__3->SetBinContent(50,-1000);
   h_1040__3->SetBinContent(51,-1000);
   h_1040__3->SetBinContent(52,-1000);
   h_1040__3->SetBinContent(53,-1000);
   h_1040__3->SetBinContent(54,-1000);
   h_1040__3->SetBinContent(55,-1000);
   h_1040__3->SetBinContent(56,-1000);
   h_1040__3->SetBinContent(57,-1000);
   h_1040__3->SetBinContent(58,-1000);
   h_1040__3->SetBinContent(59,-1000);
   h_1040__3->SetBinContent(60,-1000);
   h_1040__3->SetBinContent(61,-1000);
   h_1040__3->SetBinContent(62,-1000);
   h_1040__3->SetBinContent(63,-1000);
   h_1040__3->SetBinContent(64,-1000);
   h_1040__3->SetBinContent(65,-1000);
   h_1040__3->SetBinContent(66,-1000);
   h_1040__3->SetBinContent(67,-1000);
   h_1040__3->SetBinContent(68,-1000);
   h_1040__3->SetBinContent(69,-1000);
   h_1040__3->SetBinContent(70,-1000);
   h_1040__3->SetBinContent(71,-1000);
   h_1040__3->SetBinContent(72,-1000);
   h_1040__3->SetBinContent(73,-1000);
   h_1040__3->SetBinContent(74,-1000);
   h_1040__3->SetBinContent(75,-1000);
   h_1040__3->SetBinContent(76,-1000);
   h_1040__3->SetBinContent(77,-1000);
   h_1040__3->SetBinContent(78,-1000);
   h_1040__3->SetBinContent(79,-1000);
   h_1040__3->SetBinContent(80,-1000);
   h_1040__3->SetBinContent(81,-1000);
   h_1040__3->SetBinContent(82,-1000);
   h_1040__3->SetBinContent(83,-1000);
   h_1040__3->SetBinContent(84,-1000);
   h_1040__3->SetBinContent(85,-1000);
   h_1040__3->SetBinContent(86,-1000);
   h_1040__3->SetBinContent(87,-1000);
   h_1040__3->SetBinContent(88,-1000);
   h_1040__3->SetBinContent(89,-1000);
   h_1040__3->SetBinContent(90,-1000);
   h_1040__3->SetBinContent(91,-1000);
   h_1040__3->SetBinContent(92,-1000);
   h_1040__3->SetBinContent(93,-1000);
   h_1040__3->SetBinContent(94,-1000);
   h_1040__3->SetBinContent(95,-1000);
   h_1040__3->SetBinContent(96,-1000);
   h_1040__3->SetBinContent(97,-1000);
   h_1040__3->SetBinContent(98,-1000);
   h_1040__3->SetBinContent(99,-1000);
   h_1040__3->SetBinContent(100,-1000);
   h_1040__3->SetBinContent(101,-1000);
   h_1040__3->SetBinContent(102,-1000);
   h_1040__3->SetBinContent(103,-1000);
   h_1040__3->SetBinContent(104,-1000);
   h_1040__3->SetBinContent(105,-1000);
   h_1040__3->SetBinContent(106,-1000);
   h_1040__3->SetBinContent(107,-1000);
   h_1040__3->SetBinContent(108,-1000);
   h_1040__3->SetBinContent(109,-1000);
   h_1040__3->SetBinContent(110,-1000);
   h_1040__3->SetBinContent(111,-1000);
   h_1040__3->SetBinContent(112,-1000);
   h_1040__3->SetBinContent(113,-1000);
   h_1040__3->SetBinContent(114,-1000);
   h_1040__3->SetBinContent(115,-1000);
   h_1040__3->SetBinContent(116,-1000);
   h_1040__3->SetBinContent(117,-1000);
   h_1040__3->SetBinContent(118,-1000);
   h_1040__3->SetBinContent(119,-1000);
   h_1040__3->SetBinContent(120,-1000);
   h_1040__3->SetBinContent(121,-1000);
   h_1040__3->SetBinContent(122,-1000);
   h_1040__3->SetBinContent(123,-1000);
   h_1040__3->SetBinContent(124,-1000);
   h_1040__3->SetBinContent(125,-1000);
   h_1040__3->SetBinContent(126,-1000);
   h_1040__3->SetBinContent(127,-1000);
   h_1040__3->SetBinContent(128,-1000);
   h_1040__3->SetBinContent(129,-1000);
   h_1040__3->SetBinContent(130,-1000);
   h_1040__3->SetBinContent(131,-1000);
   h_1040__3->SetBinContent(132,-1000);
   h_1040__3->SetBinContent(133,-1000);
   h_1040__3->SetBinContent(134,-1000);
   h_1040__3->SetBinContent(135,-1000);
   h_1040__3->SetBinContent(136,-1000);
   h_1040__3->SetBinContent(137,-1000);
   h_1040__3->SetBinContent(138,-1000);
   h_1040__3->SetBinContent(139,-1000);
   h_1040__3->SetBinContent(140,-1000);
   h_1040__3->SetBinContent(141,-1000);
   h_1040__3->SetBinContent(142,-1000);
   h_1040__3->SetBinContent(143,-1000);
   h_1040__3->SetBinContent(144,-1000);
   h_1040__3->SetBinContent(145,-1000);
   h_1040__3->SetBinContent(146,-1000);
   h_1040__3->SetBinContent(147,-1000);
   h_1040__3->SetBinContent(148,-1000);
   h_1040__3->SetBinContent(149,-1000);
   h_1040__3->SetBinContent(150,-1000);
   h_1040__3->SetBinContent(151,-1000);
   h_1040__3->SetBinContent(152,-1000);
   h_1040__3->SetBinContent(153,-1000);
   h_1040__3->SetBinContent(154,-1000);
   h_1040__3->SetBinContent(155,-1000);
   h_1040__3->SetBinContent(156,-1000);
   h_1040__3->SetBinContent(157,-1000);
   h_1040__3->SetBinContent(158,-1000);
   h_1040__3->SetBinContent(159,-1000);
   h_1040__3->SetBinContent(160,-1000);
   h_1040__3->SetBinContent(161,-1000);
   h_1040__3->SetBinContent(162,-1000);
   h_1040__3->SetBinContent(163,-1000);
   h_1040__3->SetBinContent(164,-1000);
   h_1040__3->SetBinContent(165,-1000);
   h_1040__3->SetBinContent(166,-1000);
   h_1040__3->SetBinContent(167,-1000);
   h_1040__3->SetBinContent(168,-1000);
   h_1040__3->SetBinContent(169,-1000);
   h_1040__3->SetBinContent(170,-1000);
   h_1040__3->SetBinContent(171,-1000);
   h_1040__3->SetBinContent(172,-1000);
   h_1040__3->SetBinContent(173,-1000);
   h_1040__3->SetBinContent(174,-1000);
   h_1040__3->SetBinContent(175,-1000);
   h_1040__3->SetBinContent(176,-1000);
   h_1040__3->SetBinContent(177,-1000);
   h_1040__3->SetBinContent(178,-1000);
   h_1040__3->SetBinContent(179,-1000);
   h_1040__3->SetBinContent(180,-1000);
   h_1040__3->SetBinContent(181,-1000);
   h_1040__3->SetBinContent(182,-1000);
   h_1040__3->SetBinContent(183,-1000);
   h_1040__3->SetBinContent(184,-1000);
   h_1040__3->SetBinContent(185,-1000);
   h_1040__3->SetBinContent(186,-1000);
   h_1040__3->SetBinContent(187,-1000);
   h_1040__3->SetBinContent(188,-1000);
   h_1040__3->SetBinContent(189,-1000);
   h_1040__3->SetBinContent(190,-1000);
   h_1040__3->SetBinContent(191,-1000);
   h_1040__3->SetBinContent(192,-1000);
   h_1040__3->SetBinContent(193,-1000);
   h_1040__3->SetBinContent(194,-1000);
   h_1040__3->SetBinContent(195,-1000);
   h_1040__3->SetBinContent(196,-1000);
   h_1040__3->SetBinContent(197,-1000);
   h_1040__3->SetBinContent(198,-1000);
   h_1040__3->SetBinContent(199,-1000);
   h_1040__3->SetBinContent(200,-1000);
   h_1040__3->SetBinContent(201,-1000);
   h_1040__3->SetBinContent(202,-1000);
   h_1040__3->SetBinContent(203,-1000);
   h_1040__3->SetBinContent(204,-1000);
   h_1040__3->SetBinContent(205,-1000);
   h_1040__3->SetBinContent(206,-1000);
   h_1040__3->SetBinContent(207,-1000);
   h_1040__3->SetBinContent(208,-1000);
   h_1040__3->SetBinContent(209,-1000);
   h_1040__3->SetBinContent(210,-1000);
   h_1040__3->SetBinContent(211,-1000);
   h_1040__3->SetBinContent(212,-1000);
   h_1040__3->SetBinContent(213,-1000);
   h_1040__3->SetBinContent(214,-1000);
   h_1040__3->SetBinContent(215,-1000);
   h_1040__3->SetBinContent(216,-1000);
   h_1040__3->SetBinContent(217,-1000);
   h_1040__3->SetBinContent(218,-1000);
   h_1040__3->SetBinContent(219,-1000);
   h_1040__3->SetBinContent(220,-1000);
   h_1040__3->SetBinContent(221,-1000);
   h_1040__3->SetBinContent(222,-1000);
   h_1040__3->SetBinContent(223,-1000);
   h_1040__3->SetBinContent(224,-1000);
   h_1040__3->SetBinContent(225,-1000);
   h_1040__3->SetBinContent(226,-1000);
   h_1040__3->SetBinContent(227,-1000);
   h_1040__3->SetBinContent(228,-1000);
   h_1040__3->SetBinContent(229,-1000);
   h_1040__3->SetBinContent(230,-1000);
   h_1040__3->SetBinContent(231,-1000);
   h_1040__3->SetBinContent(232,-1000);
   h_1040__3->SetBinContent(233,-1000);
   h_1040__3->SetBinContent(234,-1000);
   h_1040__3->SetBinContent(235,-1000);
   h_1040__3->SetBinContent(236,-1000);
   h_1040__3->SetBinContent(237,-1000);
   h_1040__3->SetBinContent(238,-1000);
   h_1040__3->SetBinContent(239,-1000);
   h_1040__3->SetBinContent(240,-1000);
   h_1040__3->SetBinContent(241,-1000);
   h_1040__3->SetBinContent(242,-1000);
   h_1040__3->SetBinContent(243,-1000);
   h_1040__3->SetBinContent(244,-1000);
   h_1040__3->SetBinContent(245,-1000);
   h_1040__3->SetBinContent(246,-1000);
   h_1040__3->SetBinContent(247,-1000);
   h_1040__3->SetBinContent(248,-1000);
   h_1040__3->SetBinContent(249,-1000);
   h_1040__3->SetBinContent(250,-1000);
   h_1040__3->SetBinContent(251,-1000);
   h_1040__3->SetBinContent(252,-1000);
   h_1040__3->SetBinContent(253,-1000);
   h_1040__3->SetBinContent(254,-1000);
   h_1040__3->SetBinContent(255,-1000);
   h_1040__3->SetBinContent(256,-1000);
   h_1040__3->SetBinContent(257,-1000);
   h_1040__3->SetBinContent(258,-1000);
   h_1040__3->SetBinContent(259,-1000);
   h_1040__3->SetBinContent(260,-1000);
   h_1040__3->SetBinContent(261,-1000);
   h_1040__3->SetBinContent(262,-1000);
   h_1040__3->SetBinContent(263,-1000);
   h_1040__3->SetBinContent(264,-1000);
   h_1040__3->SetBinContent(265,-1000);
   h_1040__3->SetBinContent(266,-1000);
   h_1040__3->SetBinContent(267,-1000);
   h_1040__3->SetBinContent(268,-1000);
   h_1040__3->SetBinContent(269,-1000);
   h_1040__3->SetBinContent(270,-1000);
   h_1040__3->SetBinContent(271,-1000);
   h_1040__3->SetBinContent(272,-1000);
   h_1040__3->SetBinContent(273,-1000);
   h_1040__3->SetBinContent(274,-1000);
   h_1040__3->SetBinContent(275,-1000);
   h_1040__3->SetBinContent(276,-1000);
   h_1040__3->SetBinContent(277,-1000);
   h_1040__3->SetBinContent(278,-1000);
   h_1040__3->SetBinContent(279,-1000);
   h_1040__3->SetBinContent(280,-1000);
   h_1040__3->SetBinContent(281,-1000);
   h_1040__3->SetBinContent(282,-1000);
   h_1040__3->SetBinContent(283,-1000);
   h_1040__3->SetBinContent(284,-1000);
   h_1040__3->SetBinContent(285,-1000);
   h_1040__3->SetBinContent(286,-1000);
   h_1040__3->SetBinContent(287,-1000);
   h_1040__3->SetBinContent(288,-1000);
   h_1040__3->SetBinContent(289,-1000);
   h_1040__3->SetBinContent(290,-1000);
   h_1040__3->SetBinContent(291,-1000);
   h_1040__3->SetBinContent(292,-1000);
   h_1040__3->SetBinContent(293,-1000);
   h_1040__3->SetBinContent(294,-1000);
   h_1040__3->SetBinContent(295,-1000);
   h_1040__3->SetBinContent(296,-1000);
   h_1040__3->SetBinContent(297,-1000);
   h_1040__3->SetBinContent(298,-1000);
   h_1040__3->SetBinContent(299,-1000);
   h_1040__3->SetBinContent(300,-1000);
   h_1040__3->SetBinContent(301,-1000);
   h_1040__3->SetBinContent(302,-1000);
   h_1040__3->SetBinContent(303,-1000);
   h_1040__3->SetBinContent(304,-1000);
   h_1040__3->SetBinContent(305,-1000);
   h_1040__3->SetBinContent(306,-1000);
   h_1040__3->SetBinContent(307,-1000);
   h_1040__3->SetBinContent(308,-1000);
   h_1040__3->SetBinContent(309,-1000);
   h_1040__3->SetBinContent(310,-1000);
   h_1040__3->SetBinContent(311,-1000);
   h_1040__3->SetBinContent(312,-1000);
   h_1040__3->SetBinContent(313,-1000);
   h_1040__3->SetBinContent(314,-1000);
   h_1040__3->SetBinContent(315,-1000);
   h_1040__3->SetBinContent(316,-1000);
   h_1040__3->SetBinContent(317,-1000);
   h_1040__3->SetBinContent(318,-1000);
   h_1040__3->SetBinContent(319,-1000);
   h_1040__3->SetBinContent(320,-1000);
   h_1040__3->SetBinContent(321,-1000);
   h_1040__3->SetBinContent(322,-1000);
   h_1040__3->SetBinContent(323,-1000);
   h_1040__3->SetBinContent(324,-1000);
   h_1040__3->SetBinContent(325,-1000);
   h_1040__3->SetBinContent(326,-1000);
   h_1040__3->SetBinContent(327,-1000);
   h_1040__3->SetBinContent(328,-1000);
   h_1040__3->SetBinContent(329,-1000);
   h_1040__3->SetBinContent(330,-1000);
   h_1040__3->SetBinContent(331,-1000);
   h_1040__3->SetBinContent(332,-1000);
   h_1040__3->SetBinContent(333,-1000);
   h_1040__3->SetBinContent(334,-1000);
   h_1040__3->SetBinContent(335,-1000);
   h_1040__3->SetBinContent(336,-1000);
   h_1040__3->SetBinContent(337,-1000);
   h_1040__3->SetBinContent(338,-1000);
   h_1040__3->SetBinContent(339,-1000);
   h_1040__3->SetBinContent(340,-1000);
   h_1040__3->SetBinContent(341,-1000);
   h_1040__3->SetBinContent(342,-1000);
   h_1040__3->SetBinContent(343,-1000);
   h_1040__3->SetBinContent(344,-1000);
   h_1040__3->SetBinContent(345,-1000);
   h_1040__3->SetBinContent(346,-1000);
   h_1040__3->SetBinContent(347,-1000);
   h_1040__3->SetBinContent(348,-1000);
   h_1040__3->SetBinContent(349,-1000);
   h_1040__3->SetBinContent(350,-1000);
   h_1040__3->SetBinContent(351,-1000);
   h_1040__3->SetBinContent(352,-1000);
   h_1040__3->SetBinContent(353,-1000);
   h_1040__3->SetBinContent(354,-1000);
   h_1040__3->SetBinContent(355,-1000);
   h_1040__3->SetBinContent(356,-1000);
   h_1040__3->SetBinContent(357,-1000);
   h_1040__3->SetBinContent(358,-1000);
   h_1040__3->SetBinContent(359,-1000);
   h_1040__3->SetBinContent(360,-1000);
   h_1040__3->SetBinContent(361,-1000);
   h_1040__3->SetBinContent(362,-1000);
   h_1040__3->SetBinContent(363,-1000);
   h_1040__3->SetBinContent(364,-1000);
   h_1040__3->SetBinContent(365,-1000);
   h_1040__3->SetBinContent(366,-1000);
   h_1040__3->SetBinContent(367,-1000);
   h_1040__3->SetBinContent(368,-1000);
   h_1040__3->SetBinContent(369,-1000);
   h_1040__3->SetBinContent(370,-1000);
   h_1040__3->SetBinContent(371,-1000);
   h_1040__3->SetBinContent(372,-1000);
   h_1040__3->SetBinContent(373,-1000);
   h_1040__3->SetBinContent(374,-1000);
   h_1040__3->SetBinContent(375,-1000);
   h_1040__3->SetBinContent(376,-1000);
   h_1040__3->SetBinContent(377,-1000);
   h_1040__3->SetBinContent(378,-1000);
   h_1040__3->SetBinContent(379,-1000);
   h_1040__3->SetBinContent(380,-1000);
   h_1040__3->SetBinContent(381,-1000);
   h_1040__3->SetBinContent(382,-1000);
   h_1040__3->SetBinContent(383,-1000);
   h_1040__3->SetBinContent(384,-1000);
   h_1040__3->SetBinContent(385,-1000);
   h_1040__3->SetBinContent(386,-1000);
   h_1040__3->SetBinContent(387,-1000);
   h_1040__3->SetBinContent(388,-1000);
   h_1040__3->SetBinContent(389,-1000);
   h_1040__3->SetBinContent(390,-1000);
   h_1040__3->SetBinContent(391,-1000);
   h_1040__3->SetBinContent(392,-1000);
   h_1040__3->SetBinContent(393,-1000);
   h_1040__3->SetBinContent(394,-1000);
   h_1040__3->SetBinContent(395,-1000);
   h_1040__3->SetBinContent(396,-1000);
   h_1040__3->SetBinContent(397,-1000);
   h_1040__3->SetBinContent(398,-1000);
   h_1040__3->SetBinContent(399,-1000);
   h_1040__3->SetBinContent(400,-1000);
   h_1040__3->SetBinContent(401,-1000);
   h_1040__3->SetBinContent(402,-1000);
   h_1040__3->SetBinContent(403,-1000);
   h_1040__3->SetBinContent(404,-1000);
   h_1040__3->SetBinContent(405,-1000);
   h_1040__3->SetBinContent(406,-1000);
   h_1040__3->SetBinContent(407,-1000);
   h_1040__3->SetBinContent(408,-1000);
   h_1040__3->SetBinContent(409,-1000);
   h_1040__3->SetBinContent(410,-1000);
   h_1040__3->SetBinContent(411,-1000);
   h_1040__3->SetBinContent(412,-1000);
   h_1040__3->SetBinContent(413,-1000);
   h_1040__3->SetBinContent(414,-1000);
   h_1040__3->SetBinContent(415,-1000);
   h_1040__3->SetBinContent(416,-1000);
   h_1040__3->SetBinContent(417,-1000);
   h_1040__3->SetBinContent(418,-1000);
   h_1040__3->SetBinContent(419,-1000);
   h_1040__3->SetBinContent(420,-1000);
   h_1040__3->SetBinContent(421,-1000);
   h_1040__3->SetBinContent(422,-1000);
   h_1040__3->SetBinContent(423,-1000);
   h_1040__3->SetBinContent(424,-1000);
   h_1040__3->SetBinContent(425,-1000);
   h_1040__3->SetBinContent(426,-1000);
   h_1040__3->SetBinContent(427,-1000);
   h_1040__3->SetBinContent(428,-1000);
   h_1040__3->SetBinContent(429,-1000);
   h_1040__3->SetBinContent(430,-1000);
   h_1040__3->SetBinContent(431,-1000);
   h_1040__3->SetBinContent(432,-1000);
   h_1040__3->SetBinContent(433,-1000);
   h_1040__3->SetBinContent(434,-1000);
   h_1040__3->SetBinContent(435,-1000);
   h_1040__3->SetBinContent(436,-1000);
   h_1040__3->SetBinContent(437,-1000);
   h_1040__3->SetBinContent(438,-1000);
   h_1040__3->SetBinContent(439,-1000);
   h_1040__3->SetBinContent(440,-1000);
   h_1040__3->SetBinContent(441,-1000);
   h_1040__3->SetBinContent(442,-1000);
   h_1040__3->SetBinContent(443,-1000);
   h_1040__3->SetBinContent(444,-1000);
   h_1040__3->SetBinContent(445,-1000);
   h_1040__3->SetBinContent(446,-1000);
   h_1040__3->SetBinContent(447,-1000);
   h_1040__3->SetBinContent(448,-1000);
   h_1040__3->SetBinContent(449,-1000);
   h_1040__3->SetBinContent(450,-1000);
   h_1040__3->SetBinContent(451,-1000);
   h_1040__3->SetBinContent(452,-1000);
   h_1040__3->SetBinContent(453,-1000);
   h_1040__3->SetBinContent(454,-1000);
   h_1040__3->SetBinContent(455,-1000);
   h_1040__3->SetBinContent(456,-1000);
   h_1040__3->SetBinContent(457,-1000);
   h_1040__3->SetBinContent(458,-1000);
   h_1040__3->SetBinContent(459,-1000);
   h_1040__3->SetBinContent(460,-1000);
   h_1040__3->SetBinContent(461,-1000);
   h_1040__3->SetBinContent(462,-1000);
   h_1040__3->SetBinContent(463,-1000);
   h_1040__3->SetBinContent(464,-1000);
   h_1040__3->SetBinContent(465,-1000);
   h_1040__3->SetBinContent(466,-1000);
   h_1040__3->SetBinContent(467,-1000);
   h_1040__3->SetBinContent(468,-1000);
   h_1040__3->SetBinContent(469,-1000);
   h_1040__3->SetBinContent(470,-1000);
   h_1040__3->SetBinContent(471,-1000);
   h_1040__3->SetBinContent(472,-1000);
   h_1040__3->SetBinContent(473,-1000);
   h_1040__3->SetBinContent(474,-1000);
   h_1040__3->SetBinContent(475,-1000);
   h_1040__3->SetBinContent(476,-1000);
   h_1040__3->SetBinContent(477,-1000);
   h_1040__3->SetBinContent(478,-1000);
   h_1040__3->SetBinContent(479,-1000);
   h_1040__3->SetBinContent(480,-1000);
   h_1040__3->SetBinContent(481,-1000);
   h_1040__3->SetBinContent(482,-1000);
   h_1040__3->SetBinContent(483,-1000);
   h_1040__3->SetBinContent(484,-1000);
   h_1040__3->SetBinContent(485,-1000);
   h_1040__3->SetBinContent(486,-1000);
   h_1040__3->SetBinContent(487,-1000);
   h_1040__3->SetBinContent(488,-1000);
   h_1040__3->SetBinContent(489,-1000);
   h_1040__3->SetBinContent(490,-1000);
   h_1040__3->SetBinContent(491,-1000);
   h_1040__3->SetBinContent(492,-1000);
   h_1040__3->SetBinContent(493,-1000);
   h_1040__3->SetBinContent(494,-1000);
   h_1040__3->SetBinContent(495,-1000);
   h_1040__3->SetBinContent(496,-1000);
   h_1040__3->SetBinContent(497,-1000);
   h_1040__3->SetBinContent(498,-1000);
   h_1040__3->SetBinContent(499,-1000);
   h_1040__3->SetBinContent(500,-1000);
   h_1040__3->SetBinContent(501,-1000);
   h_1040__3->SetBinContent(502,-1000);
   h_1040__3->SetBinContent(503,-1000);
   h_1040__3->SetBinContent(504,-1000);
   h_1040__3->SetBinContent(505,-1000);
   h_1040__3->SetBinContent(506,-1000);
   h_1040__3->SetBinContent(507,-1000);
   h_1040__3->SetBinContent(508,-1000);
   h_1040__3->SetBinContent(509,-1000);
   h_1040__3->SetBinContent(510,-1000);
   h_1040__3->SetBinContent(511,-1000);
   h_1040__3->SetBinContent(512,-1000);
   h_1040__3->SetBinContent(513,-1000);
   h_1040__3->SetBinContent(514,-1000);
   h_1040__3->SetBinContent(515,-1000);
   h_1040__3->SetBinContent(516,-1000);
   h_1040__3->SetBinContent(517,-1000);
   h_1040__3->SetBinContent(518,-1000);
   h_1040__3->SetBinContent(519,-1000);
   h_1040__3->SetBinContent(520,-1000);
   h_1040__3->SetBinContent(521,-1000);
   h_1040__3->SetBinContent(522,-1000);
   h_1040__3->SetBinContent(523,-1000);
   h_1040__3->SetBinContent(524,-1000);
   h_1040__3->SetBinContent(525,-1000);
   h_1040__3->SetBinContent(526,-1000);
   h_1040__3->SetBinContent(527,-1000);
   h_1040__3->SetBinContent(528,-1000);
   h_1040__3->SetBinContent(529,-1000);
   h_1040__3->SetBinContent(530,-1000);
   h_1040__3->SetBinContent(531,-1000);
   h_1040__3->SetBinContent(532,-1000);
   h_1040__3->SetBinContent(533,-1000);
   h_1040__3->SetBinContent(534,-1000);
   h_1040__3->SetBinContent(535,-1000);
   h_1040__3->SetBinContent(536,-1000);
   h_1040__3->SetBinContent(537,-1000);
   h_1040__3->SetBinContent(538,-1000);
   h_1040__3->SetBinContent(539,-1000);
   h_1040__3->SetBinContent(540,-1000);
   h_1040__3->SetBinContent(541,-1000);
   h_1040__3->SetBinContent(542,-1000);
   h_1040__3->SetBinContent(543,-1000);
   h_1040__3->SetBinContent(544,-1000);
   h_1040__3->SetBinContent(545,-1000);
   h_1040__3->SetBinContent(546,-1000);
   h_1040__3->SetBinContent(547,-1000);
   h_1040__3->SetBinContent(548,-1000);
   h_1040__3->SetBinContent(549,-1000);
   h_1040__3->SetBinContent(550,-1000);
   h_1040__3->SetBinContent(551,-1000);
   h_1040__3->SetBinContent(552,-1000);
   h_1040__3->SetBinContent(553,-1000);
   h_1040__3->SetBinContent(554,-1000);
   h_1040__3->SetBinContent(555,-1000);
   h_1040__3->SetBinContent(556,-1000);
   h_1040__3->SetBinContent(557,-1000);
   h_1040__3->SetBinContent(558,-1000);
   h_1040__3->SetBinContent(559,-1000);
   h_1040__3->SetBinContent(560,-1000);
   h_1040__3->SetBinContent(561,-1000);
   h_1040__3->SetBinContent(562,-1000);
   h_1040__3->SetBinContent(563,-1000);
   h_1040__3->SetBinContent(564,-1000);
   h_1040__3->SetBinContent(565,-1000);
   h_1040__3->SetBinContent(566,-1000);
   h_1040__3->SetBinContent(567,-1000);
   h_1040__3->SetBinContent(568,-1000);
   h_1040__3->SetBinContent(569,-1000);
   h_1040__3->SetBinContent(570,-1000);
   h_1040__3->SetBinContent(571,-1000);
   h_1040__3->SetBinContent(572,-1000);
   h_1040__3->SetBinContent(573,-1000);
   h_1040__3->SetBinContent(574,-1000);
   h_1040__3->SetBinContent(575,-1000);
   h_1040__3->SetBinContent(576,-1000);
   h_1040__3->SetBinContent(577,-1000);
   h_1040__3->SetBinContent(578,-1000);
   h_1040__3->SetBinContent(579,-1000);
   h_1040__3->SetBinContent(580,-1000);
   h_1040__3->SetBinContent(581,-1000);
   h_1040__3->SetBinContent(582,-1000);
   h_1040__3->SetBinContent(583,-1000);
   h_1040__3->SetBinContent(584,-1000);
   h_1040__3->SetBinContent(585,-1000);
   h_1040__3->SetBinContent(586,-1000);
   h_1040__3->SetBinContent(587,-1000);
   h_1040__3->SetBinContent(588,-1000);
   h_1040__3->SetBinContent(589,-1000);
   h_1040__3->SetBinContent(590,-1000);
   h_1040__3->SetBinContent(591,-1000);
   h_1040__3->SetBinContent(592,-1000);
   h_1040__3->SetBinContent(593,-1000);
   h_1040__3->SetBinContent(594,-1000);
   h_1040__3->SetBinContent(595,-1000);
   h_1040__3->SetBinContent(596,-1000);
   h_1040__3->SetBinContent(597,-1000);
   h_1040__3->SetBinContent(598,-1000);
   h_1040__3->SetBinContent(599,-1000);
   h_1040__3->SetBinContent(600,-1000);
   h_1040__3->SetBinContent(601,-1000);
   h_1040__3->SetBinContent(602,-1000);
   h_1040__3->SetBinContent(603,-1000);
   h_1040__3->SetBinContent(604,-1000);
   h_1040__3->SetBinContent(605,-1000);
   h_1040__3->SetBinContent(606,-1000);
   h_1040__3->SetBinContent(607,-1000);
   h_1040__3->SetBinContent(608,-1000);
   h_1040__3->SetBinContent(609,-1000);
   h_1040__3->SetBinContent(610,-1000);
   h_1040__3->SetBinContent(611,-1000);
   h_1040__3->SetBinContent(612,-1000);
   h_1040__3->SetBinContent(613,-1000);
   h_1040__3->SetBinContent(614,-1000);
   h_1040__3->SetBinContent(615,-1000);
   h_1040__3->SetBinContent(616,-1000);
   h_1040__3->SetBinContent(617,-1000);
   h_1040__3->SetBinContent(618,-1000);
   h_1040__3->SetBinContent(619,-1000);
   h_1040__3->SetBinContent(620,-1000);
   h_1040__3->SetBinContent(621,-1000);
   h_1040__3->SetBinContent(622,-1000);
   h_1040__3->SetBinContent(623,-1000);
   h_1040__3->SetBinContent(624,-1000);
   h_1040__3->SetBinContent(625,-1000);
   h_1040__3->SetBinContent(626,-1000);
   h_1040__3->SetBinContent(627,-1000);
   h_1040__3->SetBinContent(628,-1000);
   h_1040__3->SetBinContent(629,-1000);
   h_1040__3->SetBinContent(630,-1000);
   h_1040__3->SetBinContent(631,-1000);
   h_1040__3->SetBinContent(632,-1000);
   h_1040__3->SetBinContent(633,-1000);
   h_1040__3->SetBinContent(634,-1000);
   h_1040__3->SetBinContent(635,-1000);
   h_1040__3->SetBinContent(636,-1000);
   h_1040__3->SetBinContent(637,-1000);
   h_1040__3->SetBinContent(638,-1000);
   h_1040__3->SetBinContent(639,-1000);
   h_1040__3->SetBinContent(640,-1000);
   h_1040__3->SetBinContent(641,-1000);
   h_1040__3->SetBinContent(642,-1000);
   h_1040__3->SetBinContent(643,-1000);
   h_1040__3->SetBinContent(644,-1000);
   h_1040__3->SetBinContent(645,-1000);
   h_1040__3->SetBinContent(646,-1000);
   h_1040__3->SetBinContent(647,-1000);
   h_1040__3->SetBinContent(648,-1000);
   h_1040__3->SetBinContent(649,-1000);
   h_1040__3->SetBinContent(650,-1000);
   h_1040__3->SetBinContent(651,-1000);
   h_1040__3->SetBinContent(652,-1000);
   h_1040__3->SetBinContent(653,-1000);
   h_1040__3->SetBinContent(654,-1000);
   h_1040__3->SetBinContent(655,-1000);
   h_1040__3->SetBinContent(656,-1000);
   h_1040__3->SetBinContent(657,-1000);
   h_1040__3->SetBinContent(658,-1000);
   h_1040__3->SetBinContent(659,-1000);
   h_1040__3->SetBinContent(660,-1000);
   h_1040__3->SetBinContent(661,-1000);
   h_1040__3->SetBinContent(662,-1000);
   h_1040__3->SetBinContent(663,-1000);
   h_1040__3->SetBinContent(664,-1000);
   h_1040__3->SetBinContent(665,-1000);
   h_1040__3->SetBinContent(666,-1000);
   h_1040__3->SetBinContent(667,-1000);
   h_1040__3->SetBinContent(668,-1000);
   h_1040__3->SetBinContent(669,-1000);
   h_1040__3->SetBinContent(670,-1000);
   h_1040__3->SetBinContent(671,-1000);
   h_1040__3->SetBinContent(672,-1000);
   h_1040__3->SetBinContent(673,-1000);
   h_1040__3->SetBinContent(674,-1000);
   h_1040__3->SetBinContent(675,-1000);
   h_1040__3->SetBinContent(676,-1000);
   h_1040__3->SetBinContent(677,-1000);
   h_1040__3->SetBinContent(678,-1000);
   h_1040__3->SetBinContent(679,-1000);
   h_1040__3->SetBinContent(680,-1000);
   h_1040__3->SetBinContent(681,-1000);
   h_1040__3->SetBinContent(682,-1000);
   h_1040__3->SetBinContent(683,-1000);
   h_1040__3->SetBinContent(684,-1000);
   h_1040__3->SetBinContent(685,-1000);
   h_1040__3->SetBinContent(686,-1000);
   h_1040__3->SetBinContent(687,-1000);
   h_1040__3->SetBinContent(688,-1000);
   h_1040__3->SetBinContent(689,-1000);
   h_1040__3->SetBinContent(690,-1000);
   h_1040__3->SetBinContent(691,-1000);
   h_1040__3->SetBinContent(692,-1000);
   h_1040__3->SetBinContent(693,-1000);
   h_1040__3->SetBinContent(694,-1000);
   h_1040__3->SetBinContent(695,-1000);
   h_1040__3->SetBinContent(696,-1000);
   h_1040__3->SetBinContent(697,-1000);
   h_1040__3->SetBinContent(698,-1000);
   h_1040__3->SetBinContent(699,-1000);
   h_1040__3->SetBinContent(700,-1000);
   h_1040__3->SetBinContent(701,-1000);
   h_1040__3->SetBinContent(702,-1000);
   h_1040__3->SetBinContent(703,-1000);
   h_1040__3->SetBinContent(704,-1000);
   h_1040__3->SetBinContent(705,-1000);
   h_1040__3->SetBinContent(706,-1000);
   h_1040__3->SetBinContent(707,-1000);
   h_1040__3->SetBinContent(708,-1000);
   h_1040__3->SetBinContent(709,-1000);
   h_1040__3->SetBinContent(710,-1000);
   h_1040__3->SetBinContent(711,-1000);
   h_1040__3->SetBinContent(712,-1000);
   h_1040__3->SetBinContent(713,-1000);
   h_1040__3->SetBinContent(714,-1000);
   h_1040__3->SetBinContent(715,-1000);
   h_1040__3->SetBinContent(716,-1000);
   h_1040__3->SetBinContent(717,-1000);
   h_1040__3->SetBinContent(718,-1000);
   h_1040__3->SetBinContent(719,-1000);
   h_1040__3->SetBinContent(720,-1000);
   h_1040__3->SetBinContent(721,-1000);
   h_1040__3->SetBinContent(722,-1000);
   h_1040__3->SetBinContent(723,-1000);
   h_1040__3->SetBinContent(724,-1000);
   h_1040__3->SetBinContent(725,-1000);
   h_1040__3->SetBinContent(726,-1000);
   h_1040__3->SetBinContent(727,-1000);
   h_1040__3->SetBinContent(728,-1000);
   h_1040__3->SetBinContent(729,-1000);
   h_1040__3->SetBinContent(730,-1000);
   h_1040__3->SetBinContent(731,-1000);
   h_1040__3->SetBinContent(732,-1000);
   h_1040__3->SetBinContent(733,-1000);
   h_1040__3->SetBinContent(734,-1000);
   h_1040__3->SetBinContent(735,-1000);
   h_1040__3->SetBinContent(736,-1000);
   h_1040__3->SetBinContent(737,-1000);
   h_1040__3->SetBinContent(738,-1000);
   h_1040__3->SetBinContent(739,-1000);
   h_1040__3->SetBinContent(740,-1000);
   h_1040__3->SetBinContent(741,-1000);
   h_1040__3->SetBinContent(742,-1000);
   h_1040__3->SetBinContent(743,-1000);
   h_1040__3->SetBinContent(744,-1000);
   h_1040__3->SetBinContent(745,-1000);
   h_1040__3->SetBinContent(746,-1000);
   h_1040__3->SetBinContent(747,-1000);
   h_1040__3->SetBinContent(748,-1000);
   h_1040__3->SetBinContent(749,-1000);
   h_1040__3->SetBinContent(750,-1000);
   h_1040__3->SetBinContent(751,-1000);
   h_1040__3->SetBinContent(752,-1000);
   h_1040__3->SetBinContent(753,-1000);
   h_1040__3->SetBinContent(754,-1000);
   h_1040__3->SetBinContent(755,-1000);
   h_1040__3->SetBinContent(756,-1000);
   h_1040__3->SetBinContent(757,-1000);
   h_1040__3->SetBinContent(758,-1000);
   h_1040__3->SetBinContent(759,-1000);
   h_1040__3->SetBinContent(760,-1000);
   h_1040__3->SetBinContent(761,-1000);
   h_1040__3->SetBinContent(762,-1000);
   h_1040__3->SetBinContent(763,-1000);
   h_1040__3->SetBinContent(764,-1000);
   h_1040__3->SetBinContent(765,-1000);
   h_1040__3->SetBinContent(766,-1000);
   h_1040__3->SetBinContent(767,-1000);
   h_1040__3->SetBinContent(768,-1000);
   h_1040__3->SetBinContent(769,-1000);
   h_1040__3->SetBinContent(770,-1000);
   h_1040__3->SetBinContent(771,-1000);
   h_1040__3->SetBinContent(772,-1000);
   h_1040__3->SetBinContent(773,-1000);
   h_1040__3->SetBinContent(774,-1000);
   h_1040__3->SetBinContent(775,-1000);
   h_1040__3->SetBinContent(776,-1000);
   h_1040__3->SetBinContent(777,-1000);
   h_1040__3->SetBinContent(778,-1000);
   h_1040__3->SetBinContent(779,-1000);
   h_1040__3->SetBinContent(780,-1000);
   h_1040__3->SetBinContent(781,-1000);
   h_1040__3->SetBinContent(782,-1000);
   h_1040__3->SetBinContent(783,-1000);
   h_1040__3->SetBinContent(784,-1000);
   h_1040__3->SetBinContent(785,-1000);
   h_1040__3->SetBinContent(786,-1000);
   h_1040__3->SetBinContent(787,-1000);
   h_1040__3->SetBinContent(788,-1000);
   h_1040__3->SetBinContent(789,-1000);
   h_1040__3->SetBinContent(790,-1000);
   h_1040__3->SetBinContent(791,-1000);
   h_1040__3->SetBinContent(792,-1000);
   h_1040__3->SetBinContent(793,-1000);
   h_1040__3->SetBinContent(794,-1000);
   h_1040__3->SetBinContent(795,-1000);
   h_1040__3->SetBinContent(796,-1000);
   h_1040__3->SetBinContent(797,-1000);
   h_1040__3->SetBinContent(798,-1000);
   h_1040__3->SetBinContent(799,-1000);
   h_1040__3->SetBinContent(800,-1000);
   h_1040__3->SetMinimum(-0.95);
   h_1040__3->SetMaximum(0.95);
   h_1040__3->SetEntries(800);
   h_1040__3->SetStats(0);
   h_1040__3->SetMarkerStyle(20);
   h_1040__3->SetMarkerSize(1.2);
   h_1040__3->GetXaxis()->SetRange(2,799);
   h_1040__3->GetXaxis()->SetLabelFont(133);
   h_1040__3->GetXaxis()->SetLabelOffset(0.015);
   h_1040__3->GetXaxis()->SetLabelSize(25);
   h_1040__3->GetXaxis()->SetTitleSize(0.06);
   h_1040__3->GetXaxis()->SetTitleFont(132);
   h_1040__3->GetYaxis()->SetNdivisions(506);
   h_1040__3->GetYaxis()->SetLabelFont(133);
   h_1040__3->GetYaxis()->SetLabelSize(25);
   h_1040__3->GetYaxis()->SetTitleSize(0.06);
   h_1040__3->GetYaxis()->SetTitleFont(42);
   h_1040__3->GetZaxis()->SetLabelFont(132);
   h_1040__3->GetZaxis()->SetLabelSize(0.05);
   h_1040__3->GetZaxis()->SetTitleSize(0.06);
   h_1040__3->GetZaxis()->SetTitleFont(42);
   h_1040__3->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3013[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3013[8] = {
   0.479198,
   0.0507023,
   0.1114123,
   -0.2441761,
   -0.08668548,
   0.1918663,
   0.1807845,
   0.7033517};
   Double_t Graph0_felx3013[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3013[8] = {
   0.2788278,
   0.1774733,
   0.1613673,
   0.1416488,
   0.1605017,
   0.1728699,
   0.2835643,
   0.3851192};
   Double_t Graph0_fehx3013[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3013[8] = {
   0.2788278,
   0.1774733,
   0.1613673,
   0.1416488,
   0.1605017,
   0.1728699,
   0.2835643,
   0.3851192};
   grae = new TGraphAsymmErrors(8,Graph0_fx3013,Graph0_fy3013,Graph0_felx3013,Graph0_fehx3013,Graph0_fely3013,Graph0_fehy3013);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3013 = new TH1F("Graph_Graph3013","Graph",100,0,33);
   Graph_Graph3013->SetMinimum(-0.5332544);
   Graph_Graph3013->SetMaximum(1.2359);
   Graph_Graph3013->SetDirectory(0);
   Graph_Graph3013->SetStats(0);
   Graph_Graph3013->SetMarkerStyle(20);
   Graph_Graph3013->SetMarkerSize(1.2);
   Graph_Graph3013->GetXaxis()->SetNdivisions(505);
   Graph_Graph3013->GetXaxis()->SetLabelFont(132);
   Graph_Graph3013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetXaxis()->SetTitleFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelFont(132);
   Graph_Graph3013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetYaxis()->SetTitleFont(42);
   Graph_Graph3013->GetZaxis()->SetLabelFont(132);
   Graph_Graph3013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3013->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3013);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3014[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3014[8] = {
   0.479198,
   0.0507023,
   0.1114123,
   -0.2441761,
   -0.08668548,
   0.1918663,
   0.1807845,
   0.7033517};
   Double_t Graph1_felx3014[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3014[8] = {
   0.2588387,
   0.1651497,
   0.1503539,
   0.1326268,
   0.1442316,
   0.1340977,
   0.202996,
   0.3234311};
   Double_t Graph1_fehx3014[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3014[8] = {
   0.2588387,
   0.1651497,
   0.1503539,
   0.1326268,
   0.1442316,
   0.1340977,
   0.202996,
   0.3234311};
   grae = new TGraphAsymmErrors(8,Graph1_fx3014,Graph1_fy3014,Graph1_felx3014,Graph1_fehx3014,Graph1_fely3014,Graph1_fehy3014);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3014 = new TH1F("Graph_Graph3014","Graph",100,0,33);
   Graph_Graph3014->SetMinimum(-0.5171615);
   Graph_Graph3014->SetMaximum(1.167141);
   Graph_Graph3014->SetDirectory(0);
   Graph_Graph3014->SetStats(0);
   Graph_Graph3014->SetMarkerStyle(20);
   Graph_Graph3014->SetMarkerSize(1.2);
   Graph_Graph3014->GetXaxis()->SetNdivisions(505);
   Graph_Graph3014->GetXaxis()->SetLabelFont(132);
   Graph_Graph3014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetXaxis()->SetTitleFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelFont(132);
   Graph_Graph3014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetYaxis()->SetTitleFont(42);
   Graph_Graph3014->GetZaxis()->SetLabelFont(132);
   Graph_Graph3014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3014->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3014);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3015[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3015[8] = {
   -0.05153067,
   0.02052968,
   -0.03873061,
   0.01058447,
   0.126424,
   0.3219631,
   0.1558768,
   0.7234628};
   Double_t Graph2_felx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3015[8] = {
   0.1451513,
   0.1110621,
   0.09623644,
   0.09701431,
   0.1423297,
   0.1591372,
   0.2041383,
   0.47172};
   Double_t Graph2_fehx3015[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3015[8] = {
   0.1451513,
   0.1110621,
   0.09623644,
   0.09701431,
   0.1423297,
   0.1591372,
   0.2041383,
   0.47172};
   grae = new TGraphAsymmErrors(8,Graph2_fx3015,Graph2_fy3015,Graph2_felx3015,Graph2_fehx3015,Graph2_fely3015,Graph2_fehy3015);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3015 = new TH1F("Graph_Graph3015","Graph",100,0,33);
   Graph_Graph3015->SetMinimum(-0.3358685);
   Graph_Graph3015->SetMaximum(1.334369);
   Graph_Graph3015->SetDirectory(0);
   Graph_Graph3015->SetStats(0);
   Graph_Graph3015->SetMarkerStyle(20);
   Graph_Graph3015->SetMarkerSize(1.2);
   Graph_Graph3015->GetXaxis()->SetNdivisions(505);
   Graph_Graph3015->GetXaxis()->SetLabelFont(132);
   Graph_Graph3015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetXaxis()->SetTitleFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelFont(132);
   Graph_Graph3015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetYaxis()->SetTitleFont(42);
   Graph_Graph3015->GetZaxis()->SetLabelFont(132);
   Graph_Graph3015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3015->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3015);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3016[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3016[8] = {
   -0.05153067,
   0.02052968,
   -0.03873061,
   0.01058447,
   0.126424,
   0.3219631,
   0.1558768,
   0.7234628};
   Double_t Graph3_felx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3016[8] = {
   0.1246276,
   0.09465479,
   0.08497279,
   0.08997188,
   0.1237466,
   0.1214835,
   0.1611159,
   0.3709704};
   Double_t Graph3_fehx3016[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3016[8] = {
   0.1246276,
   0.09465479,
   0.08497279,
   0.08997188,
   0.1237466,
   0.1214835,
   0.1611159,
   0.3709704};
   grae = new TGraphAsymmErrors(8,Graph3_fx3016,Graph3_fy3016,Graph3_felx3016,Graph3_fehx3016,Graph3_fely3016,Graph3_fehy3016);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3016 = new TH1F("Graph_Graph3016","Graph",100,0,33);
   Graph_Graph3016->SetMinimum(-0.3032174);
   Graph_Graph3016->SetMaximum(1.221492);
   Graph_Graph3016->SetDirectory(0);
   Graph_Graph3016->SetStats(0);
   Graph_Graph3016->SetMarkerStyle(20);
   Graph_Graph3016->SetMarkerSize(1.2);
   Graph_Graph3016->GetXaxis()->SetNdivisions(505);
   Graph_Graph3016->GetXaxis()->SetLabelFont(132);
   Graph_Graph3016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetXaxis()->SetTitleFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelFont(132);
   Graph_Graph3016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetYaxis()->SetTitleFont(42);
   Graph_Graph3016->GetZaxis()->SetLabelFont(132);
   Graph_Graph3016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3016->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3016);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3017[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3017[8] = {
   -0.2771451,
   -0.4514461,
   -0.02967387,
   -0.03489974,
   0.0150734,
   0.0526467,
   0.5212627,
   -0.1078454};
   Double_t Graph4_felx3017[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3017[8] = {
   0.1843437,
   0.1058709,
   0.1078643,
   0.1022403,
   0.149451,
   0.1691578,
   0.3866255,
   0.6621093};
   Double_t Graph4_fehx3017[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3017[8] = {
   0.1843437,
   0.1058709,
   0.1078643,
   0.1022403,
   0.149451,
   0.1691578,
   0.3866255,
   0.6621093};
   grae = new TGraphAsymmErrors(8,Graph4_fx3017,Graph4_fy3017,Graph4_felx3017,Graph4_fehx3017,Graph4_fely3017,Graph4_fehy3017);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3017 = new TH1F("Graph_Graph3017","Graph",100,0,33);
   Graph_Graph3017->SetMinimum(-0.937739);
   Graph_Graph3017->SetMaximum(1.075673);
   Graph_Graph3017->SetDirectory(0);
   Graph_Graph3017->SetStats(0);
   Graph_Graph3017->SetMarkerStyle(20);
   Graph_Graph3017->SetMarkerSize(1.2);
   Graph_Graph3017->GetXaxis()->SetNdivisions(505);
   Graph_Graph3017->GetXaxis()->SetLabelFont(132);
   Graph_Graph3017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetXaxis()->SetTitleFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelFont(132);
   Graph_Graph3017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetYaxis()->SetTitleFont(42);
   Graph_Graph3017->GetZaxis()->SetLabelFont(132);
   Graph_Graph3017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3017->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3017);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3018[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3018[8] = {
   -0.2771451,
   -0.4514461,
   -0.02967387,
   -0.03489974,
   0.0150734,
   0.0526467,
   0.5212627,
   -0.1078454};
   Double_t Graph5_felx3018[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3018[8] = {
   0.1542272,
   0.08862493,
   0.08875293,
   0.08991073,
   0.121737,
   0.118156,
   0.2924447,
   0.4774184};
   Double_t Graph5_fehx3018[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3018[8] = {
   0.1542272,
   0.08862493,
   0.08875293,
   0.08991073,
   0.121737,
   0.118156,
   0.2924447,
   0.4774184};
   grae = new TGraphAsymmErrors(8,Graph5_fx3018,Graph5_fy3018,Graph5_felx3018,Graph5_fehx3018,Graph5_fely3018,Graph5_fehy3018);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3018 = new TH1F("Graph_Graph3018","Graph",100,0,33);
   Graph_Graph3018->SetMinimum(-0.725161);
   Graph_Graph3018->SetMaximum(0.9536046);
   Graph_Graph3018->SetDirectory(0);
   Graph_Graph3018->SetStats(0);
   Graph_Graph3018->SetMarkerStyle(20);
   Graph_Graph3018->SetMarkerSize(1.2);
   Graph_Graph3018->GetXaxis()->SetNdivisions(505);
   Graph_Graph3018->GetXaxis()->SetLabelFont(132);
   Graph_Graph3018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetXaxis()->SetTitleFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelFont(132);
   Graph_Graph3018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetYaxis()->SetTitleFont(42);
   Graph_Graph3018->GetZaxis()->SetLabelFont(132);
   Graph_Graph3018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3018->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3018);
   
   grae->Draw("p");
   pad_new_0_2->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_0
   TPad *pad_new_1_0 = new TPad("pad_new_1_0", "",0.525,0,1,0.3733333);
   pad_new_1_0->Draw();
   pad_new_1_0->cd();
   pad_new_1_0->Range(0.025,-0.7453846,20.85192,0.51);
   pad_new_1_0->SetFillColor(0);
   pad_new_1_0->SetBorderMode(0);
   pad_new_1_0->SetBorderSize(0);
   pad_new_1_0->SetTickx(1);
   pad_new_1_0->SetTicky(1);
   pad_new_1_0->SetLeftMargin(0);
   pad_new_1_0->SetRightMargin(0.04210526);
   pad_new_1_0->SetTopMargin(0);
   pad_new_1_0->SetBottomMargin(0.1875);
   pad_new_1_0->SetFrameBorderMode(0);
   pad_new_1_0->SetFrameBorderMode(0);
   
   TH1D *h_1050__4 = new TH1D("h_1050__4","",800,0,20);
   h_1050__4->SetBinContent(1,-1000);
   h_1050__4->SetBinContent(2,-1000);
   h_1050__4->SetBinContent(3,-1000);
   h_1050__4->SetBinContent(4,-1000);
   h_1050__4->SetBinContent(5,-1000);
   h_1050__4->SetBinContent(6,-1000);
   h_1050__4->SetBinContent(7,-1000);
   h_1050__4->SetBinContent(8,-1000);
   h_1050__4->SetBinContent(9,-1000);
   h_1050__4->SetBinContent(10,-1000);
   h_1050__4->SetBinContent(11,-1000);
   h_1050__4->SetBinContent(12,-1000);
   h_1050__4->SetBinContent(13,-1000);
   h_1050__4->SetBinContent(14,-1000);
   h_1050__4->SetBinContent(15,-1000);
   h_1050__4->SetBinContent(16,-1000);
   h_1050__4->SetBinContent(17,-1000);
   h_1050__4->SetBinContent(18,-1000);
   h_1050__4->SetBinContent(19,-1000);
   h_1050__4->SetBinContent(20,-1000);
   h_1050__4->SetBinContent(21,-1000);
   h_1050__4->SetBinContent(22,-1000);
   h_1050__4->SetBinContent(23,-1000);
   h_1050__4->SetBinContent(24,-1000);
   h_1050__4->SetBinContent(25,-1000);
   h_1050__4->SetBinContent(26,-1000);
   h_1050__4->SetBinContent(27,-1000);
   h_1050__4->SetBinContent(28,-1000);
   h_1050__4->SetBinContent(29,-1000);
   h_1050__4->SetBinContent(30,-1000);
   h_1050__4->SetBinContent(31,-1000);
   h_1050__4->SetBinContent(32,-1000);
   h_1050__4->SetBinContent(33,-1000);
   h_1050__4->SetBinContent(34,-1000);
   h_1050__4->SetBinContent(35,-1000);
   h_1050__4->SetBinContent(36,-1000);
   h_1050__4->SetBinContent(37,-1000);
   h_1050__4->SetBinContent(38,-1000);
   h_1050__4->SetBinContent(39,-1000);
   h_1050__4->SetBinContent(40,-1000);
   h_1050__4->SetBinContent(41,-1000);
   h_1050__4->SetBinContent(42,-1000);
   h_1050__4->SetBinContent(43,-1000);
   h_1050__4->SetBinContent(44,-1000);
   h_1050__4->SetBinContent(45,-1000);
   h_1050__4->SetBinContent(46,-1000);
   h_1050__4->SetBinContent(47,-1000);
   h_1050__4->SetBinContent(48,-1000);
   h_1050__4->SetBinContent(49,-1000);
   h_1050__4->SetBinContent(50,-1000);
   h_1050__4->SetBinContent(51,-1000);
   h_1050__4->SetBinContent(52,-1000);
   h_1050__4->SetBinContent(53,-1000);
   h_1050__4->SetBinContent(54,-1000);
   h_1050__4->SetBinContent(55,-1000);
   h_1050__4->SetBinContent(56,-1000);
   h_1050__4->SetBinContent(57,-1000);
   h_1050__4->SetBinContent(58,-1000);
   h_1050__4->SetBinContent(59,-1000);
   h_1050__4->SetBinContent(60,-1000);
   h_1050__4->SetBinContent(61,-1000);
   h_1050__4->SetBinContent(62,-1000);
   h_1050__4->SetBinContent(63,-1000);
   h_1050__4->SetBinContent(64,-1000);
   h_1050__4->SetBinContent(65,-1000);
   h_1050__4->SetBinContent(66,-1000);
   h_1050__4->SetBinContent(67,-1000);
   h_1050__4->SetBinContent(68,-1000);
   h_1050__4->SetBinContent(69,-1000);
   h_1050__4->SetBinContent(70,-1000);
   h_1050__4->SetBinContent(71,-1000);
   h_1050__4->SetBinContent(72,-1000);
   h_1050__4->SetBinContent(73,-1000);
   h_1050__4->SetBinContent(74,-1000);
   h_1050__4->SetBinContent(75,-1000);
   h_1050__4->SetBinContent(76,-1000);
   h_1050__4->SetBinContent(77,-1000);
   h_1050__4->SetBinContent(78,-1000);
   h_1050__4->SetBinContent(79,-1000);
   h_1050__4->SetBinContent(80,-1000);
   h_1050__4->SetBinContent(81,-1000);
   h_1050__4->SetBinContent(82,-1000);
   h_1050__4->SetBinContent(83,-1000);
   h_1050__4->SetBinContent(84,-1000);
   h_1050__4->SetBinContent(85,-1000);
   h_1050__4->SetBinContent(86,-1000);
   h_1050__4->SetBinContent(87,-1000);
   h_1050__4->SetBinContent(88,-1000);
   h_1050__4->SetBinContent(89,-1000);
   h_1050__4->SetBinContent(90,-1000);
   h_1050__4->SetBinContent(91,-1000);
   h_1050__4->SetBinContent(92,-1000);
   h_1050__4->SetBinContent(93,-1000);
   h_1050__4->SetBinContent(94,-1000);
   h_1050__4->SetBinContent(95,-1000);
   h_1050__4->SetBinContent(96,-1000);
   h_1050__4->SetBinContent(97,-1000);
   h_1050__4->SetBinContent(98,-1000);
   h_1050__4->SetBinContent(99,-1000);
   h_1050__4->SetBinContent(100,-1000);
   h_1050__4->SetBinContent(101,-1000);
   h_1050__4->SetBinContent(102,-1000);
   h_1050__4->SetBinContent(103,-1000);
   h_1050__4->SetBinContent(104,-1000);
   h_1050__4->SetBinContent(105,-1000);
   h_1050__4->SetBinContent(106,-1000);
   h_1050__4->SetBinContent(107,-1000);
   h_1050__4->SetBinContent(108,-1000);
   h_1050__4->SetBinContent(109,-1000);
   h_1050__4->SetBinContent(110,-1000);
   h_1050__4->SetBinContent(111,-1000);
   h_1050__4->SetBinContent(112,-1000);
   h_1050__4->SetBinContent(113,-1000);
   h_1050__4->SetBinContent(114,-1000);
   h_1050__4->SetBinContent(115,-1000);
   h_1050__4->SetBinContent(116,-1000);
   h_1050__4->SetBinContent(117,-1000);
   h_1050__4->SetBinContent(118,-1000);
   h_1050__4->SetBinContent(119,-1000);
   h_1050__4->SetBinContent(120,-1000);
   h_1050__4->SetBinContent(121,-1000);
   h_1050__4->SetBinContent(122,-1000);
   h_1050__4->SetBinContent(123,-1000);
   h_1050__4->SetBinContent(124,-1000);
   h_1050__4->SetBinContent(125,-1000);
   h_1050__4->SetBinContent(126,-1000);
   h_1050__4->SetBinContent(127,-1000);
   h_1050__4->SetBinContent(128,-1000);
   h_1050__4->SetBinContent(129,-1000);
   h_1050__4->SetBinContent(130,-1000);
   h_1050__4->SetBinContent(131,-1000);
   h_1050__4->SetBinContent(132,-1000);
   h_1050__4->SetBinContent(133,-1000);
   h_1050__4->SetBinContent(134,-1000);
   h_1050__4->SetBinContent(135,-1000);
   h_1050__4->SetBinContent(136,-1000);
   h_1050__4->SetBinContent(137,-1000);
   h_1050__4->SetBinContent(138,-1000);
   h_1050__4->SetBinContent(139,-1000);
   h_1050__4->SetBinContent(140,-1000);
   h_1050__4->SetBinContent(141,-1000);
   h_1050__4->SetBinContent(142,-1000);
   h_1050__4->SetBinContent(143,-1000);
   h_1050__4->SetBinContent(144,-1000);
   h_1050__4->SetBinContent(145,-1000);
   h_1050__4->SetBinContent(146,-1000);
   h_1050__4->SetBinContent(147,-1000);
   h_1050__4->SetBinContent(148,-1000);
   h_1050__4->SetBinContent(149,-1000);
   h_1050__4->SetBinContent(150,-1000);
   h_1050__4->SetBinContent(151,-1000);
   h_1050__4->SetBinContent(152,-1000);
   h_1050__4->SetBinContent(153,-1000);
   h_1050__4->SetBinContent(154,-1000);
   h_1050__4->SetBinContent(155,-1000);
   h_1050__4->SetBinContent(156,-1000);
   h_1050__4->SetBinContent(157,-1000);
   h_1050__4->SetBinContent(158,-1000);
   h_1050__4->SetBinContent(159,-1000);
   h_1050__4->SetBinContent(160,-1000);
   h_1050__4->SetBinContent(161,-1000);
   h_1050__4->SetBinContent(162,-1000);
   h_1050__4->SetBinContent(163,-1000);
   h_1050__4->SetBinContent(164,-1000);
   h_1050__4->SetBinContent(165,-1000);
   h_1050__4->SetBinContent(166,-1000);
   h_1050__4->SetBinContent(167,-1000);
   h_1050__4->SetBinContent(168,-1000);
   h_1050__4->SetBinContent(169,-1000);
   h_1050__4->SetBinContent(170,-1000);
   h_1050__4->SetBinContent(171,-1000);
   h_1050__4->SetBinContent(172,-1000);
   h_1050__4->SetBinContent(173,-1000);
   h_1050__4->SetBinContent(174,-1000);
   h_1050__4->SetBinContent(175,-1000);
   h_1050__4->SetBinContent(176,-1000);
   h_1050__4->SetBinContent(177,-1000);
   h_1050__4->SetBinContent(178,-1000);
   h_1050__4->SetBinContent(179,-1000);
   h_1050__4->SetBinContent(180,-1000);
   h_1050__4->SetBinContent(181,-1000);
   h_1050__4->SetBinContent(182,-1000);
   h_1050__4->SetBinContent(183,-1000);
   h_1050__4->SetBinContent(184,-1000);
   h_1050__4->SetBinContent(185,-1000);
   h_1050__4->SetBinContent(186,-1000);
   h_1050__4->SetBinContent(187,-1000);
   h_1050__4->SetBinContent(188,-1000);
   h_1050__4->SetBinContent(189,-1000);
   h_1050__4->SetBinContent(190,-1000);
   h_1050__4->SetBinContent(191,-1000);
   h_1050__4->SetBinContent(192,-1000);
   h_1050__4->SetBinContent(193,-1000);
   h_1050__4->SetBinContent(194,-1000);
   h_1050__4->SetBinContent(195,-1000);
   h_1050__4->SetBinContent(196,-1000);
   h_1050__4->SetBinContent(197,-1000);
   h_1050__4->SetBinContent(198,-1000);
   h_1050__4->SetBinContent(199,-1000);
   h_1050__4->SetBinContent(200,-1000);
   h_1050__4->SetBinContent(201,-1000);
   h_1050__4->SetBinContent(202,-1000);
   h_1050__4->SetBinContent(203,-1000);
   h_1050__4->SetBinContent(204,-1000);
   h_1050__4->SetBinContent(205,-1000);
   h_1050__4->SetBinContent(206,-1000);
   h_1050__4->SetBinContent(207,-1000);
   h_1050__4->SetBinContent(208,-1000);
   h_1050__4->SetBinContent(209,-1000);
   h_1050__4->SetBinContent(210,-1000);
   h_1050__4->SetBinContent(211,-1000);
   h_1050__4->SetBinContent(212,-1000);
   h_1050__4->SetBinContent(213,-1000);
   h_1050__4->SetBinContent(214,-1000);
   h_1050__4->SetBinContent(215,-1000);
   h_1050__4->SetBinContent(216,-1000);
   h_1050__4->SetBinContent(217,-1000);
   h_1050__4->SetBinContent(218,-1000);
   h_1050__4->SetBinContent(219,-1000);
   h_1050__4->SetBinContent(220,-1000);
   h_1050__4->SetBinContent(221,-1000);
   h_1050__4->SetBinContent(222,-1000);
   h_1050__4->SetBinContent(223,-1000);
   h_1050__4->SetBinContent(224,-1000);
   h_1050__4->SetBinContent(225,-1000);
   h_1050__4->SetBinContent(226,-1000);
   h_1050__4->SetBinContent(227,-1000);
   h_1050__4->SetBinContent(228,-1000);
   h_1050__4->SetBinContent(229,-1000);
   h_1050__4->SetBinContent(230,-1000);
   h_1050__4->SetBinContent(231,-1000);
   h_1050__4->SetBinContent(232,-1000);
   h_1050__4->SetBinContent(233,-1000);
   h_1050__4->SetBinContent(234,-1000);
   h_1050__4->SetBinContent(235,-1000);
   h_1050__4->SetBinContent(236,-1000);
   h_1050__4->SetBinContent(237,-1000);
   h_1050__4->SetBinContent(238,-1000);
   h_1050__4->SetBinContent(239,-1000);
   h_1050__4->SetBinContent(240,-1000);
   h_1050__4->SetBinContent(241,-1000);
   h_1050__4->SetBinContent(242,-1000);
   h_1050__4->SetBinContent(243,-1000);
   h_1050__4->SetBinContent(244,-1000);
   h_1050__4->SetBinContent(245,-1000);
   h_1050__4->SetBinContent(246,-1000);
   h_1050__4->SetBinContent(247,-1000);
   h_1050__4->SetBinContent(248,-1000);
   h_1050__4->SetBinContent(249,-1000);
   h_1050__4->SetBinContent(250,-1000);
   h_1050__4->SetBinContent(251,-1000);
   h_1050__4->SetBinContent(252,-1000);
   h_1050__4->SetBinContent(253,-1000);
   h_1050__4->SetBinContent(254,-1000);
   h_1050__4->SetBinContent(255,-1000);
   h_1050__4->SetBinContent(256,-1000);
   h_1050__4->SetBinContent(257,-1000);
   h_1050__4->SetBinContent(258,-1000);
   h_1050__4->SetBinContent(259,-1000);
   h_1050__4->SetBinContent(260,-1000);
   h_1050__4->SetBinContent(261,-1000);
   h_1050__4->SetBinContent(262,-1000);
   h_1050__4->SetBinContent(263,-1000);
   h_1050__4->SetBinContent(264,-1000);
   h_1050__4->SetBinContent(265,-1000);
   h_1050__4->SetBinContent(266,-1000);
   h_1050__4->SetBinContent(267,-1000);
   h_1050__4->SetBinContent(268,-1000);
   h_1050__4->SetBinContent(269,-1000);
   h_1050__4->SetBinContent(270,-1000);
   h_1050__4->SetBinContent(271,-1000);
   h_1050__4->SetBinContent(272,-1000);
   h_1050__4->SetBinContent(273,-1000);
   h_1050__4->SetBinContent(274,-1000);
   h_1050__4->SetBinContent(275,-1000);
   h_1050__4->SetBinContent(276,-1000);
   h_1050__4->SetBinContent(277,-1000);
   h_1050__4->SetBinContent(278,-1000);
   h_1050__4->SetBinContent(279,-1000);
   h_1050__4->SetBinContent(280,-1000);
   h_1050__4->SetBinContent(281,-1000);
   h_1050__4->SetBinContent(282,-1000);
   h_1050__4->SetBinContent(283,-1000);
   h_1050__4->SetBinContent(284,-1000);
   h_1050__4->SetBinContent(285,-1000);
   h_1050__4->SetBinContent(286,-1000);
   h_1050__4->SetBinContent(287,-1000);
   h_1050__4->SetBinContent(288,-1000);
   h_1050__4->SetBinContent(289,-1000);
   h_1050__4->SetBinContent(290,-1000);
   h_1050__4->SetBinContent(291,-1000);
   h_1050__4->SetBinContent(292,-1000);
   h_1050__4->SetBinContent(293,-1000);
   h_1050__4->SetBinContent(294,-1000);
   h_1050__4->SetBinContent(295,-1000);
   h_1050__4->SetBinContent(296,-1000);
   h_1050__4->SetBinContent(297,-1000);
   h_1050__4->SetBinContent(298,-1000);
   h_1050__4->SetBinContent(299,-1000);
   h_1050__4->SetBinContent(300,-1000);
   h_1050__4->SetBinContent(301,-1000);
   h_1050__4->SetBinContent(302,-1000);
   h_1050__4->SetBinContent(303,-1000);
   h_1050__4->SetBinContent(304,-1000);
   h_1050__4->SetBinContent(305,-1000);
   h_1050__4->SetBinContent(306,-1000);
   h_1050__4->SetBinContent(307,-1000);
   h_1050__4->SetBinContent(308,-1000);
   h_1050__4->SetBinContent(309,-1000);
   h_1050__4->SetBinContent(310,-1000);
   h_1050__4->SetBinContent(311,-1000);
   h_1050__4->SetBinContent(312,-1000);
   h_1050__4->SetBinContent(313,-1000);
   h_1050__4->SetBinContent(314,-1000);
   h_1050__4->SetBinContent(315,-1000);
   h_1050__4->SetBinContent(316,-1000);
   h_1050__4->SetBinContent(317,-1000);
   h_1050__4->SetBinContent(318,-1000);
   h_1050__4->SetBinContent(319,-1000);
   h_1050__4->SetBinContent(320,-1000);
   h_1050__4->SetBinContent(321,-1000);
   h_1050__4->SetBinContent(322,-1000);
   h_1050__4->SetBinContent(323,-1000);
   h_1050__4->SetBinContent(324,-1000);
   h_1050__4->SetBinContent(325,-1000);
   h_1050__4->SetBinContent(326,-1000);
   h_1050__4->SetBinContent(327,-1000);
   h_1050__4->SetBinContent(328,-1000);
   h_1050__4->SetBinContent(329,-1000);
   h_1050__4->SetBinContent(330,-1000);
   h_1050__4->SetBinContent(331,-1000);
   h_1050__4->SetBinContent(332,-1000);
   h_1050__4->SetBinContent(333,-1000);
   h_1050__4->SetBinContent(334,-1000);
   h_1050__4->SetBinContent(335,-1000);
   h_1050__4->SetBinContent(336,-1000);
   h_1050__4->SetBinContent(337,-1000);
   h_1050__4->SetBinContent(338,-1000);
   h_1050__4->SetBinContent(339,-1000);
   h_1050__4->SetBinContent(340,-1000);
   h_1050__4->SetBinContent(341,-1000);
   h_1050__4->SetBinContent(342,-1000);
   h_1050__4->SetBinContent(343,-1000);
   h_1050__4->SetBinContent(344,-1000);
   h_1050__4->SetBinContent(345,-1000);
   h_1050__4->SetBinContent(346,-1000);
   h_1050__4->SetBinContent(347,-1000);
   h_1050__4->SetBinContent(348,-1000);
   h_1050__4->SetBinContent(349,-1000);
   h_1050__4->SetBinContent(350,-1000);
   h_1050__4->SetBinContent(351,-1000);
   h_1050__4->SetBinContent(352,-1000);
   h_1050__4->SetBinContent(353,-1000);
   h_1050__4->SetBinContent(354,-1000);
   h_1050__4->SetBinContent(355,-1000);
   h_1050__4->SetBinContent(356,-1000);
   h_1050__4->SetBinContent(357,-1000);
   h_1050__4->SetBinContent(358,-1000);
   h_1050__4->SetBinContent(359,-1000);
   h_1050__4->SetBinContent(360,-1000);
   h_1050__4->SetBinContent(361,-1000);
   h_1050__4->SetBinContent(362,-1000);
   h_1050__4->SetBinContent(363,-1000);
   h_1050__4->SetBinContent(364,-1000);
   h_1050__4->SetBinContent(365,-1000);
   h_1050__4->SetBinContent(366,-1000);
   h_1050__4->SetBinContent(367,-1000);
   h_1050__4->SetBinContent(368,-1000);
   h_1050__4->SetBinContent(369,-1000);
   h_1050__4->SetBinContent(370,-1000);
   h_1050__4->SetBinContent(371,-1000);
   h_1050__4->SetBinContent(372,-1000);
   h_1050__4->SetBinContent(373,-1000);
   h_1050__4->SetBinContent(374,-1000);
   h_1050__4->SetBinContent(375,-1000);
   h_1050__4->SetBinContent(376,-1000);
   h_1050__4->SetBinContent(377,-1000);
   h_1050__4->SetBinContent(378,-1000);
   h_1050__4->SetBinContent(379,-1000);
   h_1050__4->SetBinContent(380,-1000);
   h_1050__4->SetBinContent(381,-1000);
   h_1050__4->SetBinContent(382,-1000);
   h_1050__4->SetBinContent(383,-1000);
   h_1050__4->SetBinContent(384,-1000);
   h_1050__4->SetBinContent(385,-1000);
   h_1050__4->SetBinContent(386,-1000);
   h_1050__4->SetBinContent(387,-1000);
   h_1050__4->SetBinContent(388,-1000);
   h_1050__4->SetBinContent(389,-1000);
   h_1050__4->SetBinContent(390,-1000);
   h_1050__4->SetBinContent(391,-1000);
   h_1050__4->SetBinContent(392,-1000);
   h_1050__4->SetBinContent(393,-1000);
   h_1050__4->SetBinContent(394,-1000);
   h_1050__4->SetBinContent(395,-1000);
   h_1050__4->SetBinContent(396,-1000);
   h_1050__4->SetBinContent(397,-1000);
   h_1050__4->SetBinContent(398,-1000);
   h_1050__4->SetBinContent(399,-1000);
   h_1050__4->SetBinContent(400,-1000);
   h_1050__4->SetBinContent(401,-1000);
   h_1050__4->SetBinContent(402,-1000);
   h_1050__4->SetBinContent(403,-1000);
   h_1050__4->SetBinContent(404,-1000);
   h_1050__4->SetBinContent(405,-1000);
   h_1050__4->SetBinContent(406,-1000);
   h_1050__4->SetBinContent(407,-1000);
   h_1050__4->SetBinContent(408,-1000);
   h_1050__4->SetBinContent(409,-1000);
   h_1050__4->SetBinContent(410,-1000);
   h_1050__4->SetBinContent(411,-1000);
   h_1050__4->SetBinContent(412,-1000);
   h_1050__4->SetBinContent(413,-1000);
   h_1050__4->SetBinContent(414,-1000);
   h_1050__4->SetBinContent(415,-1000);
   h_1050__4->SetBinContent(416,-1000);
   h_1050__4->SetBinContent(417,-1000);
   h_1050__4->SetBinContent(418,-1000);
   h_1050__4->SetBinContent(419,-1000);
   h_1050__4->SetBinContent(420,-1000);
   h_1050__4->SetBinContent(421,-1000);
   h_1050__4->SetBinContent(422,-1000);
   h_1050__4->SetBinContent(423,-1000);
   h_1050__4->SetBinContent(424,-1000);
   h_1050__4->SetBinContent(425,-1000);
   h_1050__4->SetBinContent(426,-1000);
   h_1050__4->SetBinContent(427,-1000);
   h_1050__4->SetBinContent(428,-1000);
   h_1050__4->SetBinContent(429,-1000);
   h_1050__4->SetBinContent(430,-1000);
   h_1050__4->SetBinContent(431,-1000);
   h_1050__4->SetBinContent(432,-1000);
   h_1050__4->SetBinContent(433,-1000);
   h_1050__4->SetBinContent(434,-1000);
   h_1050__4->SetBinContent(435,-1000);
   h_1050__4->SetBinContent(436,-1000);
   h_1050__4->SetBinContent(437,-1000);
   h_1050__4->SetBinContent(438,-1000);
   h_1050__4->SetBinContent(439,-1000);
   h_1050__4->SetBinContent(440,-1000);
   h_1050__4->SetBinContent(441,-1000);
   h_1050__4->SetBinContent(442,-1000);
   h_1050__4->SetBinContent(443,-1000);
   h_1050__4->SetBinContent(444,-1000);
   h_1050__4->SetBinContent(445,-1000);
   h_1050__4->SetBinContent(446,-1000);
   h_1050__4->SetBinContent(447,-1000);
   h_1050__4->SetBinContent(448,-1000);
   h_1050__4->SetBinContent(449,-1000);
   h_1050__4->SetBinContent(450,-1000);
   h_1050__4->SetBinContent(451,-1000);
   h_1050__4->SetBinContent(452,-1000);
   h_1050__4->SetBinContent(453,-1000);
   h_1050__4->SetBinContent(454,-1000);
   h_1050__4->SetBinContent(455,-1000);
   h_1050__4->SetBinContent(456,-1000);
   h_1050__4->SetBinContent(457,-1000);
   h_1050__4->SetBinContent(458,-1000);
   h_1050__4->SetBinContent(459,-1000);
   h_1050__4->SetBinContent(460,-1000);
   h_1050__4->SetBinContent(461,-1000);
   h_1050__4->SetBinContent(462,-1000);
   h_1050__4->SetBinContent(463,-1000);
   h_1050__4->SetBinContent(464,-1000);
   h_1050__4->SetBinContent(465,-1000);
   h_1050__4->SetBinContent(466,-1000);
   h_1050__4->SetBinContent(467,-1000);
   h_1050__4->SetBinContent(468,-1000);
   h_1050__4->SetBinContent(469,-1000);
   h_1050__4->SetBinContent(470,-1000);
   h_1050__4->SetBinContent(471,-1000);
   h_1050__4->SetBinContent(472,-1000);
   h_1050__4->SetBinContent(473,-1000);
   h_1050__4->SetBinContent(474,-1000);
   h_1050__4->SetBinContent(475,-1000);
   h_1050__4->SetBinContent(476,-1000);
   h_1050__4->SetBinContent(477,-1000);
   h_1050__4->SetBinContent(478,-1000);
   h_1050__4->SetBinContent(479,-1000);
   h_1050__4->SetBinContent(480,-1000);
   h_1050__4->SetBinContent(481,-1000);
   h_1050__4->SetBinContent(482,-1000);
   h_1050__4->SetBinContent(483,-1000);
   h_1050__4->SetBinContent(484,-1000);
   h_1050__4->SetBinContent(485,-1000);
   h_1050__4->SetBinContent(486,-1000);
   h_1050__4->SetBinContent(487,-1000);
   h_1050__4->SetBinContent(488,-1000);
   h_1050__4->SetBinContent(489,-1000);
   h_1050__4->SetBinContent(490,-1000);
   h_1050__4->SetBinContent(491,-1000);
   h_1050__4->SetBinContent(492,-1000);
   h_1050__4->SetBinContent(493,-1000);
   h_1050__4->SetBinContent(494,-1000);
   h_1050__4->SetBinContent(495,-1000);
   h_1050__4->SetBinContent(496,-1000);
   h_1050__4->SetBinContent(497,-1000);
   h_1050__4->SetBinContent(498,-1000);
   h_1050__4->SetBinContent(499,-1000);
   h_1050__4->SetBinContent(500,-1000);
   h_1050__4->SetBinContent(501,-1000);
   h_1050__4->SetBinContent(502,-1000);
   h_1050__4->SetBinContent(503,-1000);
   h_1050__4->SetBinContent(504,-1000);
   h_1050__4->SetBinContent(505,-1000);
   h_1050__4->SetBinContent(506,-1000);
   h_1050__4->SetBinContent(507,-1000);
   h_1050__4->SetBinContent(508,-1000);
   h_1050__4->SetBinContent(509,-1000);
   h_1050__4->SetBinContent(510,-1000);
   h_1050__4->SetBinContent(511,-1000);
   h_1050__4->SetBinContent(512,-1000);
   h_1050__4->SetBinContent(513,-1000);
   h_1050__4->SetBinContent(514,-1000);
   h_1050__4->SetBinContent(515,-1000);
   h_1050__4->SetBinContent(516,-1000);
   h_1050__4->SetBinContent(517,-1000);
   h_1050__4->SetBinContent(518,-1000);
   h_1050__4->SetBinContent(519,-1000);
   h_1050__4->SetBinContent(520,-1000);
   h_1050__4->SetBinContent(521,-1000);
   h_1050__4->SetBinContent(522,-1000);
   h_1050__4->SetBinContent(523,-1000);
   h_1050__4->SetBinContent(524,-1000);
   h_1050__4->SetBinContent(525,-1000);
   h_1050__4->SetBinContent(526,-1000);
   h_1050__4->SetBinContent(527,-1000);
   h_1050__4->SetBinContent(528,-1000);
   h_1050__4->SetBinContent(529,-1000);
   h_1050__4->SetBinContent(530,-1000);
   h_1050__4->SetBinContent(531,-1000);
   h_1050__4->SetBinContent(532,-1000);
   h_1050__4->SetBinContent(533,-1000);
   h_1050__4->SetBinContent(534,-1000);
   h_1050__4->SetBinContent(535,-1000);
   h_1050__4->SetBinContent(536,-1000);
   h_1050__4->SetBinContent(537,-1000);
   h_1050__4->SetBinContent(538,-1000);
   h_1050__4->SetBinContent(539,-1000);
   h_1050__4->SetBinContent(540,-1000);
   h_1050__4->SetBinContent(541,-1000);
   h_1050__4->SetBinContent(542,-1000);
   h_1050__4->SetBinContent(543,-1000);
   h_1050__4->SetBinContent(544,-1000);
   h_1050__4->SetBinContent(545,-1000);
   h_1050__4->SetBinContent(546,-1000);
   h_1050__4->SetBinContent(547,-1000);
   h_1050__4->SetBinContent(548,-1000);
   h_1050__4->SetBinContent(549,-1000);
   h_1050__4->SetBinContent(550,-1000);
   h_1050__4->SetBinContent(551,-1000);
   h_1050__4->SetBinContent(552,-1000);
   h_1050__4->SetBinContent(553,-1000);
   h_1050__4->SetBinContent(554,-1000);
   h_1050__4->SetBinContent(555,-1000);
   h_1050__4->SetBinContent(556,-1000);
   h_1050__4->SetBinContent(557,-1000);
   h_1050__4->SetBinContent(558,-1000);
   h_1050__4->SetBinContent(559,-1000);
   h_1050__4->SetBinContent(560,-1000);
   h_1050__4->SetBinContent(561,-1000);
   h_1050__4->SetBinContent(562,-1000);
   h_1050__4->SetBinContent(563,-1000);
   h_1050__4->SetBinContent(564,-1000);
   h_1050__4->SetBinContent(565,-1000);
   h_1050__4->SetBinContent(566,-1000);
   h_1050__4->SetBinContent(567,-1000);
   h_1050__4->SetBinContent(568,-1000);
   h_1050__4->SetBinContent(569,-1000);
   h_1050__4->SetBinContent(570,-1000);
   h_1050__4->SetBinContent(571,-1000);
   h_1050__4->SetBinContent(572,-1000);
   h_1050__4->SetBinContent(573,-1000);
   h_1050__4->SetBinContent(574,-1000);
   h_1050__4->SetBinContent(575,-1000);
   h_1050__4->SetBinContent(576,-1000);
   h_1050__4->SetBinContent(577,-1000);
   h_1050__4->SetBinContent(578,-1000);
   h_1050__4->SetBinContent(579,-1000);
   h_1050__4->SetBinContent(580,-1000);
   h_1050__4->SetBinContent(581,-1000);
   h_1050__4->SetBinContent(582,-1000);
   h_1050__4->SetBinContent(583,-1000);
   h_1050__4->SetBinContent(584,-1000);
   h_1050__4->SetBinContent(585,-1000);
   h_1050__4->SetBinContent(586,-1000);
   h_1050__4->SetBinContent(587,-1000);
   h_1050__4->SetBinContent(588,-1000);
   h_1050__4->SetBinContent(589,-1000);
   h_1050__4->SetBinContent(590,-1000);
   h_1050__4->SetBinContent(591,-1000);
   h_1050__4->SetBinContent(592,-1000);
   h_1050__4->SetBinContent(593,-1000);
   h_1050__4->SetBinContent(594,-1000);
   h_1050__4->SetBinContent(595,-1000);
   h_1050__4->SetBinContent(596,-1000);
   h_1050__4->SetBinContent(597,-1000);
   h_1050__4->SetBinContent(598,-1000);
   h_1050__4->SetBinContent(599,-1000);
   h_1050__4->SetBinContent(600,-1000);
   h_1050__4->SetBinContent(601,-1000);
   h_1050__4->SetBinContent(602,-1000);
   h_1050__4->SetBinContent(603,-1000);
   h_1050__4->SetBinContent(604,-1000);
   h_1050__4->SetBinContent(605,-1000);
   h_1050__4->SetBinContent(606,-1000);
   h_1050__4->SetBinContent(607,-1000);
   h_1050__4->SetBinContent(608,-1000);
   h_1050__4->SetBinContent(609,-1000);
   h_1050__4->SetBinContent(610,-1000);
   h_1050__4->SetBinContent(611,-1000);
   h_1050__4->SetBinContent(612,-1000);
   h_1050__4->SetBinContent(613,-1000);
   h_1050__4->SetBinContent(614,-1000);
   h_1050__4->SetBinContent(615,-1000);
   h_1050__4->SetBinContent(616,-1000);
   h_1050__4->SetBinContent(617,-1000);
   h_1050__4->SetBinContent(618,-1000);
   h_1050__4->SetBinContent(619,-1000);
   h_1050__4->SetBinContent(620,-1000);
   h_1050__4->SetBinContent(621,-1000);
   h_1050__4->SetBinContent(622,-1000);
   h_1050__4->SetBinContent(623,-1000);
   h_1050__4->SetBinContent(624,-1000);
   h_1050__4->SetBinContent(625,-1000);
   h_1050__4->SetBinContent(626,-1000);
   h_1050__4->SetBinContent(627,-1000);
   h_1050__4->SetBinContent(628,-1000);
   h_1050__4->SetBinContent(629,-1000);
   h_1050__4->SetBinContent(630,-1000);
   h_1050__4->SetBinContent(631,-1000);
   h_1050__4->SetBinContent(632,-1000);
   h_1050__4->SetBinContent(633,-1000);
   h_1050__4->SetBinContent(634,-1000);
   h_1050__4->SetBinContent(635,-1000);
   h_1050__4->SetBinContent(636,-1000);
   h_1050__4->SetBinContent(637,-1000);
   h_1050__4->SetBinContent(638,-1000);
   h_1050__4->SetBinContent(639,-1000);
   h_1050__4->SetBinContent(640,-1000);
   h_1050__4->SetBinContent(641,-1000);
   h_1050__4->SetBinContent(642,-1000);
   h_1050__4->SetBinContent(643,-1000);
   h_1050__4->SetBinContent(644,-1000);
   h_1050__4->SetBinContent(645,-1000);
   h_1050__4->SetBinContent(646,-1000);
   h_1050__4->SetBinContent(647,-1000);
   h_1050__4->SetBinContent(648,-1000);
   h_1050__4->SetBinContent(649,-1000);
   h_1050__4->SetBinContent(650,-1000);
   h_1050__4->SetBinContent(651,-1000);
   h_1050__4->SetBinContent(652,-1000);
   h_1050__4->SetBinContent(653,-1000);
   h_1050__4->SetBinContent(654,-1000);
   h_1050__4->SetBinContent(655,-1000);
   h_1050__4->SetBinContent(656,-1000);
   h_1050__4->SetBinContent(657,-1000);
   h_1050__4->SetBinContent(658,-1000);
   h_1050__4->SetBinContent(659,-1000);
   h_1050__4->SetBinContent(660,-1000);
   h_1050__4->SetBinContent(661,-1000);
   h_1050__4->SetBinContent(662,-1000);
   h_1050__4->SetBinContent(663,-1000);
   h_1050__4->SetBinContent(664,-1000);
   h_1050__4->SetBinContent(665,-1000);
   h_1050__4->SetBinContent(666,-1000);
   h_1050__4->SetBinContent(667,-1000);
   h_1050__4->SetBinContent(668,-1000);
   h_1050__4->SetBinContent(669,-1000);
   h_1050__4->SetBinContent(670,-1000);
   h_1050__4->SetBinContent(671,-1000);
   h_1050__4->SetBinContent(672,-1000);
   h_1050__4->SetBinContent(673,-1000);
   h_1050__4->SetBinContent(674,-1000);
   h_1050__4->SetBinContent(675,-1000);
   h_1050__4->SetBinContent(676,-1000);
   h_1050__4->SetBinContent(677,-1000);
   h_1050__4->SetBinContent(678,-1000);
   h_1050__4->SetBinContent(679,-1000);
   h_1050__4->SetBinContent(680,-1000);
   h_1050__4->SetBinContent(681,-1000);
   h_1050__4->SetBinContent(682,-1000);
   h_1050__4->SetBinContent(683,-1000);
   h_1050__4->SetBinContent(684,-1000);
   h_1050__4->SetBinContent(685,-1000);
   h_1050__4->SetBinContent(686,-1000);
   h_1050__4->SetBinContent(687,-1000);
   h_1050__4->SetBinContent(688,-1000);
   h_1050__4->SetBinContent(689,-1000);
   h_1050__4->SetBinContent(690,-1000);
   h_1050__4->SetBinContent(691,-1000);
   h_1050__4->SetBinContent(692,-1000);
   h_1050__4->SetBinContent(693,-1000);
   h_1050__4->SetBinContent(694,-1000);
   h_1050__4->SetBinContent(695,-1000);
   h_1050__4->SetBinContent(696,-1000);
   h_1050__4->SetBinContent(697,-1000);
   h_1050__4->SetBinContent(698,-1000);
   h_1050__4->SetBinContent(699,-1000);
   h_1050__4->SetBinContent(700,-1000);
   h_1050__4->SetBinContent(701,-1000);
   h_1050__4->SetBinContent(702,-1000);
   h_1050__4->SetBinContent(703,-1000);
   h_1050__4->SetBinContent(704,-1000);
   h_1050__4->SetBinContent(705,-1000);
   h_1050__4->SetBinContent(706,-1000);
   h_1050__4->SetBinContent(707,-1000);
   h_1050__4->SetBinContent(708,-1000);
   h_1050__4->SetBinContent(709,-1000);
   h_1050__4->SetBinContent(710,-1000);
   h_1050__4->SetBinContent(711,-1000);
   h_1050__4->SetBinContent(712,-1000);
   h_1050__4->SetBinContent(713,-1000);
   h_1050__4->SetBinContent(714,-1000);
   h_1050__4->SetBinContent(715,-1000);
   h_1050__4->SetBinContent(716,-1000);
   h_1050__4->SetBinContent(717,-1000);
   h_1050__4->SetBinContent(718,-1000);
   h_1050__4->SetBinContent(719,-1000);
   h_1050__4->SetBinContent(720,-1000);
   h_1050__4->SetBinContent(721,-1000);
   h_1050__4->SetBinContent(722,-1000);
   h_1050__4->SetBinContent(723,-1000);
   h_1050__4->SetBinContent(724,-1000);
   h_1050__4->SetBinContent(725,-1000);
   h_1050__4->SetBinContent(726,-1000);
   h_1050__4->SetBinContent(727,-1000);
   h_1050__4->SetBinContent(728,-1000);
   h_1050__4->SetBinContent(729,-1000);
   h_1050__4->SetBinContent(730,-1000);
   h_1050__4->SetBinContent(731,-1000);
   h_1050__4->SetBinContent(732,-1000);
   h_1050__4->SetBinContent(733,-1000);
   h_1050__4->SetBinContent(734,-1000);
   h_1050__4->SetBinContent(735,-1000);
   h_1050__4->SetBinContent(736,-1000);
   h_1050__4->SetBinContent(737,-1000);
   h_1050__4->SetBinContent(738,-1000);
   h_1050__4->SetBinContent(739,-1000);
   h_1050__4->SetBinContent(740,-1000);
   h_1050__4->SetBinContent(741,-1000);
   h_1050__4->SetBinContent(742,-1000);
   h_1050__4->SetBinContent(743,-1000);
   h_1050__4->SetBinContent(744,-1000);
   h_1050__4->SetBinContent(745,-1000);
   h_1050__4->SetBinContent(746,-1000);
   h_1050__4->SetBinContent(747,-1000);
   h_1050__4->SetBinContent(748,-1000);
   h_1050__4->SetBinContent(749,-1000);
   h_1050__4->SetBinContent(750,-1000);
   h_1050__4->SetBinContent(751,-1000);
   h_1050__4->SetBinContent(752,-1000);
   h_1050__4->SetBinContent(753,-1000);
   h_1050__4->SetBinContent(754,-1000);
   h_1050__4->SetBinContent(755,-1000);
   h_1050__4->SetBinContent(756,-1000);
   h_1050__4->SetBinContent(757,-1000);
   h_1050__4->SetBinContent(758,-1000);
   h_1050__4->SetBinContent(759,-1000);
   h_1050__4->SetBinContent(760,-1000);
   h_1050__4->SetBinContent(761,-1000);
   h_1050__4->SetBinContent(762,-1000);
   h_1050__4->SetBinContent(763,-1000);
   h_1050__4->SetBinContent(764,-1000);
   h_1050__4->SetBinContent(765,-1000);
   h_1050__4->SetBinContent(766,-1000);
   h_1050__4->SetBinContent(767,-1000);
   h_1050__4->SetBinContent(768,-1000);
   h_1050__4->SetBinContent(769,-1000);
   h_1050__4->SetBinContent(770,-1000);
   h_1050__4->SetBinContent(771,-1000);
   h_1050__4->SetBinContent(772,-1000);
   h_1050__4->SetBinContent(773,-1000);
   h_1050__4->SetBinContent(774,-1000);
   h_1050__4->SetBinContent(775,-1000);
   h_1050__4->SetBinContent(776,-1000);
   h_1050__4->SetBinContent(777,-1000);
   h_1050__4->SetBinContent(778,-1000);
   h_1050__4->SetBinContent(779,-1000);
   h_1050__4->SetBinContent(780,-1000);
   h_1050__4->SetBinContent(781,-1000);
   h_1050__4->SetBinContent(782,-1000);
   h_1050__4->SetBinContent(783,-1000);
   h_1050__4->SetBinContent(784,-1000);
   h_1050__4->SetBinContent(785,-1000);
   h_1050__4->SetBinContent(786,-1000);
   h_1050__4->SetBinContent(787,-1000);
   h_1050__4->SetBinContent(788,-1000);
   h_1050__4->SetBinContent(789,-1000);
   h_1050__4->SetBinContent(790,-1000);
   h_1050__4->SetBinContent(791,-1000);
   h_1050__4->SetBinContent(792,-1000);
   h_1050__4->SetBinContent(793,-1000);
   h_1050__4->SetBinContent(794,-1000);
   h_1050__4->SetBinContent(795,-1000);
   h_1050__4->SetBinContent(796,-1000);
   h_1050__4->SetBinContent(797,-1000);
   h_1050__4->SetBinContent(798,-1000);
   h_1050__4->SetBinContent(799,-1000);
   h_1050__4->SetBinContent(800,-1000);
   h_1050__4->SetMinimum(-0.51);
   h_1050__4->SetMaximum(0.51);
   h_1050__4->SetEntries(800);
   h_1050__4->SetStats(0);
   h_1050__4->SetMarkerStyle(20);
   h_1050__4->SetMarkerSize(1.2);
   h_1050__4->GetXaxis()->SetRange(2,799);
   h_1050__4->GetXaxis()->SetLabelFont(133);
   h_1050__4->GetXaxis()->SetLabelOffset(0.015);
   h_1050__4->GetXaxis()->SetLabelSize(25);
   h_1050__4->GetXaxis()->SetTitleSize(0.06);
   h_1050__4->GetXaxis()->SetTitleFont(132);
   h_1050__4->GetYaxis()->SetNdivisions(506);
   h_1050__4->GetYaxis()->SetLabelFont(133);
   h_1050__4->GetYaxis()->SetLabelSize(25);
   h_1050__4->GetYaxis()->SetTitleSize(0.06);
   h_1050__4->GetYaxis()->SetTitleFont(42);
   h_1050__4->GetZaxis()->SetLabelFont(132);
   h_1050__4->GetZaxis()->SetLabelSize(0.05);
   h_1050__4->GetZaxis()->SetTitleSize(0.06);
   h_1050__4->GetZaxis()->SetTitleFont(42);
   h_1050__4->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3019[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3019[8] = {
   -0.004204231,
   0.03969595,
   0.07468231,
   0.07969473,
   0.09217983,
   -0.01701653,
   -0.1231835,
   0.064634};
   Double_t Graph0_felx3019[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3019[8] = {
   0.02294977,
   0.01667914,
   0.02028322,
   0.02846786,
   0.04023796,
   0.03962189,
   0.0702602,
   0.08202441};
   Double_t Graph0_fehx3019[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3019[8] = {
   0.02294977,
   0.01667914,
   0.02028322,
   0.02846786,
   0.04023796,
   0.03962189,
   0.0702602,
   0.08202441};
   grae = new TGraphAsymmErrors(8,Graph0_fx3019,Graph0_fy3019,Graph0_felx3019,Graph0_fehx3019,Graph0_fely3019,Graph0_fehy3019);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3019 = new TH1F("Graph_Graph3019","Graph",100,0,33);
   Graph_Graph3019->SetMinimum(-0.227454);
   Graph_Graph3019->SetMaximum(0.1806686);
   Graph_Graph3019->SetDirectory(0);
   Graph_Graph3019->SetStats(0);
   Graph_Graph3019->SetMarkerStyle(20);
   Graph_Graph3019->SetMarkerSize(1.2);
   Graph_Graph3019->GetXaxis()->SetNdivisions(505);
   Graph_Graph3019->GetXaxis()->SetLabelFont(132);
   Graph_Graph3019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetXaxis()->SetTitleFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelFont(132);
   Graph_Graph3019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetYaxis()->SetTitleFont(42);
   Graph_Graph3019->GetZaxis()->SetLabelFont(132);
   Graph_Graph3019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3019->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3019);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3020[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3020[8] = {
   -0.004204231,
   0.03969595,
   0.07468231,
   0.07969473,
   0.09217983,
   -0.01701653,
   -0.1231835,
   0.064634};
   Double_t Graph1_felx3020[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3020[8] = {
   0.02238186,
   0.01601402,
   0.0187857,
   0.02576419,
   0.03552142,
   0.03306498,
   0.05389878,
   0.05903018};
   Double_t Graph1_fehx3020[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3020[8] = {
   0.02238186,
   0.01601402,
   0.0187857,
   0.02576419,
   0.03552142,
   0.03306498,
   0.05389878,
   0.05903018};
   grae = new TGraphAsymmErrors(8,Graph1_fx3020,Graph1_fy3020,Graph1_felx3020,Graph1_fehx3020,Graph1_fely3020,Graph1_fehy3020);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3020 = new TH1F("Graph_Graph3020","Graph",100,0,33);
   Graph_Graph3020->SetMinimum(-0.2075607);
   Graph_Graph3020->SetMaximum(0.1581796);
   Graph_Graph3020->SetDirectory(0);
   Graph_Graph3020->SetStats(0);
   Graph_Graph3020->SetMarkerStyle(20);
   Graph_Graph3020->SetMarkerSize(1.2);
   Graph_Graph3020->GetXaxis()->SetNdivisions(505);
   Graph_Graph3020->GetXaxis()->SetLabelFont(132);
   Graph_Graph3020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetXaxis()->SetTitleFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelFont(132);
   Graph_Graph3020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetYaxis()->SetTitleFont(42);
   Graph_Graph3020->GetZaxis()->SetLabelFont(132);
   Graph_Graph3020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3020->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3020);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3021[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3021[8] = {
   -0.02900342,
   0.007666259,
   0.03720432,
   -0.06836946,
   -0.0172065,
   -0.05661761,
   -0.06085063,
   -0.1696876};
   Double_t Graph2_felx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3021[8] = {
   0.0256386,
   0.01947744,
   0.02481332,
   0.03572438,
   0.04671499,
   0.04429262,
   0.08368095,
   0.1083595};
   Double_t Graph2_fehx3021[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3021[8] = {
   0.0256386,
   0.01947744,
   0.02481332,
   0.03572438,
   0.04671499,
   0.04429262,
   0.08368095,
   0.1083595};
   grae = new TGraphAsymmErrors(8,Graph2_fx3021,Graph2_fy3021,Graph2_felx3021,Graph2_fehx3021,Graph2_fely3021,Graph2_fehy3021);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3021 = new TH1F("Graph_Graph3021","Graph",100,0,33);
   Graph_Graph3021->SetMinimum(-0.3120536);
   Graph_Graph3021->SetMaximum(0.09602411);
   Graph_Graph3021->SetDirectory(0);
   Graph_Graph3021->SetStats(0);
   Graph_Graph3021->SetMarkerStyle(20);
   Graph_Graph3021->SetMarkerSize(1.2);
   Graph_Graph3021->GetXaxis()->SetNdivisions(505);
   Graph_Graph3021->GetXaxis()->SetLabelFont(132);
   Graph_Graph3021->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3021->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetXaxis()->SetTitleFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelFont(132);
   Graph_Graph3021->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetYaxis()->SetTitleFont(42);
   Graph_Graph3021->GetZaxis()->SetLabelFont(132);
   Graph_Graph3021->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3021->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3021->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3021);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3022[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3022[8] = {
   -0.02900342,
   0.007666259,
   0.03720432,
   -0.06836946,
   -0.0172065,
   -0.05661761,
   -0.06085063,
   -0.1696876};
   Double_t Graph3_felx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3022[8] = {
   0.02484546,
   0.01867635,
   0.02223468,
   0.0321355,
   0.04062085,
   0.03687869,
   0.05986898,
   0.0836422};
   Double_t Graph3_fehx3022[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3022[8] = {
   0.02484546,
   0.01867635,
   0.02223468,
   0.0321355,
   0.04062085,
   0.03687869,
   0.05986898,
   0.0836422};
   grae = new TGraphAsymmErrors(8,Graph3_fx3022,Graph3_fy3022,Graph3_felx3022,Graph3_fehx3022,Graph3_fely3022,Graph3_fehy3022);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3022 = new TH1F("Graph_Graph3022","Graph",100,0,33);
   Graph_Graph3022->SetMinimum(-0.2846067);
   Graph_Graph3022->SetMaximum(0.09071587);
   Graph_Graph3022->SetDirectory(0);
   Graph_Graph3022->SetStats(0);
   Graph_Graph3022->SetMarkerStyle(20);
   Graph_Graph3022->SetMarkerSize(1.2);
   Graph_Graph3022->GetXaxis()->SetNdivisions(505);
   Graph_Graph3022->GetXaxis()->SetLabelFont(132);
   Graph_Graph3022->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3022->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetXaxis()->SetTitleFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelFont(132);
   Graph_Graph3022->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetYaxis()->SetTitleFont(42);
   Graph_Graph3022->GetZaxis()->SetLabelFont(132);
   Graph_Graph3022->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3022->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3022->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3022);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3023[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3023[8] = {
   -0.0185989,
   0.02689743,
   -0.04683901,
   -0.1460918,
   -0.04905212,
   -0.09082947,
   -0.2027747,
   0.1501072};
   Double_t Graph4_felx3023[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3023[8] = {
   0.02492625,
   0.02194954,
   0.03280018,
   0.05526404,
   0.06508942,
   0.06072885,
   0.1348397,
   0.1748661};
   Double_t Graph4_fehx3023[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3023[8] = {
   0.02492625,
   0.02194954,
   0.03280018,
   0.05526404,
   0.06508942,
   0.06072885,
   0.1348397,
   0.1748661};
   grae = new TGraphAsymmErrors(8,Graph4_fx3023,Graph4_fy3023,Graph4_felx3023,Graph4_fehx3023,Graph4_fely3023,Graph4_fehy3023);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3023 = new TH1F("Graph_Graph3023","Graph",100,0,33);
   Graph_Graph3023->SetMinimum(-0.4038733);
   Graph_Graph3023->SetMaximum(0.3912321);
   Graph_Graph3023->SetDirectory(0);
   Graph_Graph3023->SetStats(0);
   Graph_Graph3023->SetMarkerStyle(20);
   Graph_Graph3023->SetMarkerSize(1.2);
   Graph_Graph3023->GetXaxis()->SetNdivisions(505);
   Graph_Graph3023->GetXaxis()->SetLabelFont(132);
   Graph_Graph3023->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3023->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetXaxis()->SetTitleFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelFont(132);
   Graph_Graph3023->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetYaxis()->SetTitleFont(42);
   Graph_Graph3023->GetZaxis()->SetLabelFont(132);
   Graph_Graph3023->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3023->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3023->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3023);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3024[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3024[8] = {
   -0.0185989,
   0.02689743,
   -0.04683901,
   -0.1460918,
   -0.04905212,
   -0.09082947,
   -0.2027747,
   0.1501072};
   Double_t Graph5_felx3024[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3024[8] = {
   0.02408227,
   0.02013364,
   0.0281883,
   0.04704247,
   0.0546268,
   0.05102244,
   0.09743665,
   0.1342701};
   Double_t Graph5_fehx3024[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3024[8] = {
   0.02408227,
   0.02013364,
   0.0281883,
   0.04704247,
   0.0546268,
   0.05102244,
   0.09743665,
   0.1342701};
   grae = new TGraphAsymmErrors(8,Graph5_fx3024,Graph5_fy3024,Graph5_felx3024,Graph5_fehx3024,Graph5_fely3024,Graph5_fehy3024);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3024 = new TH1F("Graph_Graph3024","Graph",100,0,33);
   Graph_Graph3024->SetMinimum(-0.3586703);
   Graph_Graph3024->SetMaximum(0.3428363);
   Graph_Graph3024->SetDirectory(0);
   Graph_Graph3024->SetStats(0);
   Graph_Graph3024->SetMarkerStyle(20);
   Graph_Graph3024->SetMarkerSize(1.2);
   Graph_Graph3024->GetXaxis()->SetNdivisions(505);
   Graph_Graph3024->GetXaxis()->SetLabelFont(132);
   Graph_Graph3024->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3024->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetXaxis()->SetTitleFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelFont(132);
   Graph_Graph3024->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetYaxis()->SetTitleFont(42);
   Graph_Graph3024->GetZaxis()->SetLabelFont(132);
   Graph_Graph3024->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3024->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3024->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3024);
   
   grae->Draw("p");
   pad_new_1_0->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_1
   TPad *pad_new_1_1 = new TPad("pad_new_1_1", "",0.525,0.3733333,1,0.6766667);
   pad_new_1_1->Draw();
   pad_new_1_1->cd();
   pad_new_1_1->Range(0.025,-0.51,20.85192,0.51);
   pad_new_1_1->SetFillColor(0);
   pad_new_1_1->SetBorderMode(0);
   pad_new_1_1->SetBorderSize(0);
   pad_new_1_1->SetTickx(1);
   pad_new_1_1->SetTicky(1);
   pad_new_1_1->SetLeftMargin(0);
   pad_new_1_1->SetRightMargin(0.04210526);
   pad_new_1_1->SetTopMargin(0);
   pad_new_1_1->SetBottomMargin(0);
   pad_new_1_1->SetFrameBorderMode(0);
   pad_new_1_1->SetFrameBorderMode(0);
   
   TH1D *h_1060__5 = new TH1D("h_1060__5","",800,0,20);
   h_1060__5->SetBinContent(1,-1000);
   h_1060__5->SetBinContent(2,-1000);
   h_1060__5->SetBinContent(3,-1000);
   h_1060__5->SetBinContent(4,-1000);
   h_1060__5->SetBinContent(5,-1000);
   h_1060__5->SetBinContent(6,-1000);
   h_1060__5->SetBinContent(7,-1000);
   h_1060__5->SetBinContent(8,-1000);
   h_1060__5->SetBinContent(9,-1000);
   h_1060__5->SetBinContent(10,-1000);
   h_1060__5->SetBinContent(11,-1000);
   h_1060__5->SetBinContent(12,-1000);
   h_1060__5->SetBinContent(13,-1000);
   h_1060__5->SetBinContent(14,-1000);
   h_1060__5->SetBinContent(15,-1000);
   h_1060__5->SetBinContent(16,-1000);
   h_1060__5->SetBinContent(17,-1000);
   h_1060__5->SetBinContent(18,-1000);
   h_1060__5->SetBinContent(19,-1000);
   h_1060__5->SetBinContent(20,-1000);
   h_1060__5->SetBinContent(21,-1000);
   h_1060__5->SetBinContent(22,-1000);
   h_1060__5->SetBinContent(23,-1000);
   h_1060__5->SetBinContent(24,-1000);
   h_1060__5->SetBinContent(25,-1000);
   h_1060__5->SetBinContent(26,-1000);
   h_1060__5->SetBinContent(27,-1000);
   h_1060__5->SetBinContent(28,-1000);
   h_1060__5->SetBinContent(29,-1000);
   h_1060__5->SetBinContent(30,-1000);
   h_1060__5->SetBinContent(31,-1000);
   h_1060__5->SetBinContent(32,-1000);
   h_1060__5->SetBinContent(33,-1000);
   h_1060__5->SetBinContent(34,-1000);
   h_1060__5->SetBinContent(35,-1000);
   h_1060__5->SetBinContent(36,-1000);
   h_1060__5->SetBinContent(37,-1000);
   h_1060__5->SetBinContent(38,-1000);
   h_1060__5->SetBinContent(39,-1000);
   h_1060__5->SetBinContent(40,-1000);
   h_1060__5->SetBinContent(41,-1000);
   h_1060__5->SetBinContent(42,-1000);
   h_1060__5->SetBinContent(43,-1000);
   h_1060__5->SetBinContent(44,-1000);
   h_1060__5->SetBinContent(45,-1000);
   h_1060__5->SetBinContent(46,-1000);
   h_1060__5->SetBinContent(47,-1000);
   h_1060__5->SetBinContent(48,-1000);
   h_1060__5->SetBinContent(49,-1000);
   h_1060__5->SetBinContent(50,-1000);
   h_1060__5->SetBinContent(51,-1000);
   h_1060__5->SetBinContent(52,-1000);
   h_1060__5->SetBinContent(53,-1000);
   h_1060__5->SetBinContent(54,-1000);
   h_1060__5->SetBinContent(55,-1000);
   h_1060__5->SetBinContent(56,-1000);
   h_1060__5->SetBinContent(57,-1000);
   h_1060__5->SetBinContent(58,-1000);
   h_1060__5->SetBinContent(59,-1000);
   h_1060__5->SetBinContent(60,-1000);
   h_1060__5->SetBinContent(61,-1000);
   h_1060__5->SetBinContent(62,-1000);
   h_1060__5->SetBinContent(63,-1000);
   h_1060__5->SetBinContent(64,-1000);
   h_1060__5->SetBinContent(65,-1000);
   h_1060__5->SetBinContent(66,-1000);
   h_1060__5->SetBinContent(67,-1000);
   h_1060__5->SetBinContent(68,-1000);
   h_1060__5->SetBinContent(69,-1000);
   h_1060__5->SetBinContent(70,-1000);
   h_1060__5->SetBinContent(71,-1000);
   h_1060__5->SetBinContent(72,-1000);
   h_1060__5->SetBinContent(73,-1000);
   h_1060__5->SetBinContent(74,-1000);
   h_1060__5->SetBinContent(75,-1000);
   h_1060__5->SetBinContent(76,-1000);
   h_1060__5->SetBinContent(77,-1000);
   h_1060__5->SetBinContent(78,-1000);
   h_1060__5->SetBinContent(79,-1000);
   h_1060__5->SetBinContent(80,-1000);
   h_1060__5->SetBinContent(81,-1000);
   h_1060__5->SetBinContent(82,-1000);
   h_1060__5->SetBinContent(83,-1000);
   h_1060__5->SetBinContent(84,-1000);
   h_1060__5->SetBinContent(85,-1000);
   h_1060__5->SetBinContent(86,-1000);
   h_1060__5->SetBinContent(87,-1000);
   h_1060__5->SetBinContent(88,-1000);
   h_1060__5->SetBinContent(89,-1000);
   h_1060__5->SetBinContent(90,-1000);
   h_1060__5->SetBinContent(91,-1000);
   h_1060__5->SetBinContent(92,-1000);
   h_1060__5->SetBinContent(93,-1000);
   h_1060__5->SetBinContent(94,-1000);
   h_1060__5->SetBinContent(95,-1000);
   h_1060__5->SetBinContent(96,-1000);
   h_1060__5->SetBinContent(97,-1000);
   h_1060__5->SetBinContent(98,-1000);
   h_1060__5->SetBinContent(99,-1000);
   h_1060__5->SetBinContent(100,-1000);
   h_1060__5->SetBinContent(101,-1000);
   h_1060__5->SetBinContent(102,-1000);
   h_1060__5->SetBinContent(103,-1000);
   h_1060__5->SetBinContent(104,-1000);
   h_1060__5->SetBinContent(105,-1000);
   h_1060__5->SetBinContent(106,-1000);
   h_1060__5->SetBinContent(107,-1000);
   h_1060__5->SetBinContent(108,-1000);
   h_1060__5->SetBinContent(109,-1000);
   h_1060__5->SetBinContent(110,-1000);
   h_1060__5->SetBinContent(111,-1000);
   h_1060__5->SetBinContent(112,-1000);
   h_1060__5->SetBinContent(113,-1000);
   h_1060__5->SetBinContent(114,-1000);
   h_1060__5->SetBinContent(115,-1000);
   h_1060__5->SetBinContent(116,-1000);
   h_1060__5->SetBinContent(117,-1000);
   h_1060__5->SetBinContent(118,-1000);
   h_1060__5->SetBinContent(119,-1000);
   h_1060__5->SetBinContent(120,-1000);
   h_1060__5->SetBinContent(121,-1000);
   h_1060__5->SetBinContent(122,-1000);
   h_1060__5->SetBinContent(123,-1000);
   h_1060__5->SetBinContent(124,-1000);
   h_1060__5->SetBinContent(125,-1000);
   h_1060__5->SetBinContent(126,-1000);
   h_1060__5->SetBinContent(127,-1000);
   h_1060__5->SetBinContent(128,-1000);
   h_1060__5->SetBinContent(129,-1000);
   h_1060__5->SetBinContent(130,-1000);
   h_1060__5->SetBinContent(131,-1000);
   h_1060__5->SetBinContent(132,-1000);
   h_1060__5->SetBinContent(133,-1000);
   h_1060__5->SetBinContent(134,-1000);
   h_1060__5->SetBinContent(135,-1000);
   h_1060__5->SetBinContent(136,-1000);
   h_1060__5->SetBinContent(137,-1000);
   h_1060__5->SetBinContent(138,-1000);
   h_1060__5->SetBinContent(139,-1000);
   h_1060__5->SetBinContent(140,-1000);
   h_1060__5->SetBinContent(141,-1000);
   h_1060__5->SetBinContent(142,-1000);
   h_1060__5->SetBinContent(143,-1000);
   h_1060__5->SetBinContent(144,-1000);
   h_1060__5->SetBinContent(145,-1000);
   h_1060__5->SetBinContent(146,-1000);
   h_1060__5->SetBinContent(147,-1000);
   h_1060__5->SetBinContent(148,-1000);
   h_1060__5->SetBinContent(149,-1000);
   h_1060__5->SetBinContent(150,-1000);
   h_1060__5->SetBinContent(151,-1000);
   h_1060__5->SetBinContent(152,-1000);
   h_1060__5->SetBinContent(153,-1000);
   h_1060__5->SetBinContent(154,-1000);
   h_1060__5->SetBinContent(155,-1000);
   h_1060__5->SetBinContent(156,-1000);
   h_1060__5->SetBinContent(157,-1000);
   h_1060__5->SetBinContent(158,-1000);
   h_1060__5->SetBinContent(159,-1000);
   h_1060__5->SetBinContent(160,-1000);
   h_1060__5->SetBinContent(161,-1000);
   h_1060__5->SetBinContent(162,-1000);
   h_1060__5->SetBinContent(163,-1000);
   h_1060__5->SetBinContent(164,-1000);
   h_1060__5->SetBinContent(165,-1000);
   h_1060__5->SetBinContent(166,-1000);
   h_1060__5->SetBinContent(167,-1000);
   h_1060__5->SetBinContent(168,-1000);
   h_1060__5->SetBinContent(169,-1000);
   h_1060__5->SetBinContent(170,-1000);
   h_1060__5->SetBinContent(171,-1000);
   h_1060__5->SetBinContent(172,-1000);
   h_1060__5->SetBinContent(173,-1000);
   h_1060__5->SetBinContent(174,-1000);
   h_1060__5->SetBinContent(175,-1000);
   h_1060__5->SetBinContent(176,-1000);
   h_1060__5->SetBinContent(177,-1000);
   h_1060__5->SetBinContent(178,-1000);
   h_1060__5->SetBinContent(179,-1000);
   h_1060__5->SetBinContent(180,-1000);
   h_1060__5->SetBinContent(181,-1000);
   h_1060__5->SetBinContent(182,-1000);
   h_1060__5->SetBinContent(183,-1000);
   h_1060__5->SetBinContent(184,-1000);
   h_1060__5->SetBinContent(185,-1000);
   h_1060__5->SetBinContent(186,-1000);
   h_1060__5->SetBinContent(187,-1000);
   h_1060__5->SetBinContent(188,-1000);
   h_1060__5->SetBinContent(189,-1000);
   h_1060__5->SetBinContent(190,-1000);
   h_1060__5->SetBinContent(191,-1000);
   h_1060__5->SetBinContent(192,-1000);
   h_1060__5->SetBinContent(193,-1000);
   h_1060__5->SetBinContent(194,-1000);
   h_1060__5->SetBinContent(195,-1000);
   h_1060__5->SetBinContent(196,-1000);
   h_1060__5->SetBinContent(197,-1000);
   h_1060__5->SetBinContent(198,-1000);
   h_1060__5->SetBinContent(199,-1000);
   h_1060__5->SetBinContent(200,-1000);
   h_1060__5->SetBinContent(201,-1000);
   h_1060__5->SetBinContent(202,-1000);
   h_1060__5->SetBinContent(203,-1000);
   h_1060__5->SetBinContent(204,-1000);
   h_1060__5->SetBinContent(205,-1000);
   h_1060__5->SetBinContent(206,-1000);
   h_1060__5->SetBinContent(207,-1000);
   h_1060__5->SetBinContent(208,-1000);
   h_1060__5->SetBinContent(209,-1000);
   h_1060__5->SetBinContent(210,-1000);
   h_1060__5->SetBinContent(211,-1000);
   h_1060__5->SetBinContent(212,-1000);
   h_1060__5->SetBinContent(213,-1000);
   h_1060__5->SetBinContent(214,-1000);
   h_1060__5->SetBinContent(215,-1000);
   h_1060__5->SetBinContent(216,-1000);
   h_1060__5->SetBinContent(217,-1000);
   h_1060__5->SetBinContent(218,-1000);
   h_1060__5->SetBinContent(219,-1000);
   h_1060__5->SetBinContent(220,-1000);
   h_1060__5->SetBinContent(221,-1000);
   h_1060__5->SetBinContent(222,-1000);
   h_1060__5->SetBinContent(223,-1000);
   h_1060__5->SetBinContent(224,-1000);
   h_1060__5->SetBinContent(225,-1000);
   h_1060__5->SetBinContent(226,-1000);
   h_1060__5->SetBinContent(227,-1000);
   h_1060__5->SetBinContent(228,-1000);
   h_1060__5->SetBinContent(229,-1000);
   h_1060__5->SetBinContent(230,-1000);
   h_1060__5->SetBinContent(231,-1000);
   h_1060__5->SetBinContent(232,-1000);
   h_1060__5->SetBinContent(233,-1000);
   h_1060__5->SetBinContent(234,-1000);
   h_1060__5->SetBinContent(235,-1000);
   h_1060__5->SetBinContent(236,-1000);
   h_1060__5->SetBinContent(237,-1000);
   h_1060__5->SetBinContent(238,-1000);
   h_1060__5->SetBinContent(239,-1000);
   h_1060__5->SetBinContent(240,-1000);
   h_1060__5->SetBinContent(241,-1000);
   h_1060__5->SetBinContent(242,-1000);
   h_1060__5->SetBinContent(243,-1000);
   h_1060__5->SetBinContent(244,-1000);
   h_1060__5->SetBinContent(245,-1000);
   h_1060__5->SetBinContent(246,-1000);
   h_1060__5->SetBinContent(247,-1000);
   h_1060__5->SetBinContent(248,-1000);
   h_1060__5->SetBinContent(249,-1000);
   h_1060__5->SetBinContent(250,-1000);
   h_1060__5->SetBinContent(251,-1000);
   h_1060__5->SetBinContent(252,-1000);
   h_1060__5->SetBinContent(253,-1000);
   h_1060__5->SetBinContent(254,-1000);
   h_1060__5->SetBinContent(255,-1000);
   h_1060__5->SetBinContent(256,-1000);
   h_1060__5->SetBinContent(257,-1000);
   h_1060__5->SetBinContent(258,-1000);
   h_1060__5->SetBinContent(259,-1000);
   h_1060__5->SetBinContent(260,-1000);
   h_1060__5->SetBinContent(261,-1000);
   h_1060__5->SetBinContent(262,-1000);
   h_1060__5->SetBinContent(263,-1000);
   h_1060__5->SetBinContent(264,-1000);
   h_1060__5->SetBinContent(265,-1000);
   h_1060__5->SetBinContent(266,-1000);
   h_1060__5->SetBinContent(267,-1000);
   h_1060__5->SetBinContent(268,-1000);
   h_1060__5->SetBinContent(269,-1000);
   h_1060__5->SetBinContent(270,-1000);
   h_1060__5->SetBinContent(271,-1000);
   h_1060__5->SetBinContent(272,-1000);
   h_1060__5->SetBinContent(273,-1000);
   h_1060__5->SetBinContent(274,-1000);
   h_1060__5->SetBinContent(275,-1000);
   h_1060__5->SetBinContent(276,-1000);
   h_1060__5->SetBinContent(277,-1000);
   h_1060__5->SetBinContent(278,-1000);
   h_1060__5->SetBinContent(279,-1000);
   h_1060__5->SetBinContent(280,-1000);
   h_1060__5->SetBinContent(281,-1000);
   h_1060__5->SetBinContent(282,-1000);
   h_1060__5->SetBinContent(283,-1000);
   h_1060__5->SetBinContent(284,-1000);
   h_1060__5->SetBinContent(285,-1000);
   h_1060__5->SetBinContent(286,-1000);
   h_1060__5->SetBinContent(287,-1000);
   h_1060__5->SetBinContent(288,-1000);
   h_1060__5->SetBinContent(289,-1000);
   h_1060__5->SetBinContent(290,-1000);
   h_1060__5->SetBinContent(291,-1000);
   h_1060__5->SetBinContent(292,-1000);
   h_1060__5->SetBinContent(293,-1000);
   h_1060__5->SetBinContent(294,-1000);
   h_1060__5->SetBinContent(295,-1000);
   h_1060__5->SetBinContent(296,-1000);
   h_1060__5->SetBinContent(297,-1000);
   h_1060__5->SetBinContent(298,-1000);
   h_1060__5->SetBinContent(299,-1000);
   h_1060__5->SetBinContent(300,-1000);
   h_1060__5->SetBinContent(301,-1000);
   h_1060__5->SetBinContent(302,-1000);
   h_1060__5->SetBinContent(303,-1000);
   h_1060__5->SetBinContent(304,-1000);
   h_1060__5->SetBinContent(305,-1000);
   h_1060__5->SetBinContent(306,-1000);
   h_1060__5->SetBinContent(307,-1000);
   h_1060__5->SetBinContent(308,-1000);
   h_1060__5->SetBinContent(309,-1000);
   h_1060__5->SetBinContent(310,-1000);
   h_1060__5->SetBinContent(311,-1000);
   h_1060__5->SetBinContent(312,-1000);
   h_1060__5->SetBinContent(313,-1000);
   h_1060__5->SetBinContent(314,-1000);
   h_1060__5->SetBinContent(315,-1000);
   h_1060__5->SetBinContent(316,-1000);
   h_1060__5->SetBinContent(317,-1000);
   h_1060__5->SetBinContent(318,-1000);
   h_1060__5->SetBinContent(319,-1000);
   h_1060__5->SetBinContent(320,-1000);
   h_1060__5->SetBinContent(321,-1000);
   h_1060__5->SetBinContent(322,-1000);
   h_1060__5->SetBinContent(323,-1000);
   h_1060__5->SetBinContent(324,-1000);
   h_1060__5->SetBinContent(325,-1000);
   h_1060__5->SetBinContent(326,-1000);
   h_1060__5->SetBinContent(327,-1000);
   h_1060__5->SetBinContent(328,-1000);
   h_1060__5->SetBinContent(329,-1000);
   h_1060__5->SetBinContent(330,-1000);
   h_1060__5->SetBinContent(331,-1000);
   h_1060__5->SetBinContent(332,-1000);
   h_1060__5->SetBinContent(333,-1000);
   h_1060__5->SetBinContent(334,-1000);
   h_1060__5->SetBinContent(335,-1000);
   h_1060__5->SetBinContent(336,-1000);
   h_1060__5->SetBinContent(337,-1000);
   h_1060__5->SetBinContent(338,-1000);
   h_1060__5->SetBinContent(339,-1000);
   h_1060__5->SetBinContent(340,-1000);
   h_1060__5->SetBinContent(341,-1000);
   h_1060__5->SetBinContent(342,-1000);
   h_1060__5->SetBinContent(343,-1000);
   h_1060__5->SetBinContent(344,-1000);
   h_1060__5->SetBinContent(345,-1000);
   h_1060__5->SetBinContent(346,-1000);
   h_1060__5->SetBinContent(347,-1000);
   h_1060__5->SetBinContent(348,-1000);
   h_1060__5->SetBinContent(349,-1000);
   h_1060__5->SetBinContent(350,-1000);
   h_1060__5->SetBinContent(351,-1000);
   h_1060__5->SetBinContent(352,-1000);
   h_1060__5->SetBinContent(353,-1000);
   h_1060__5->SetBinContent(354,-1000);
   h_1060__5->SetBinContent(355,-1000);
   h_1060__5->SetBinContent(356,-1000);
   h_1060__5->SetBinContent(357,-1000);
   h_1060__5->SetBinContent(358,-1000);
   h_1060__5->SetBinContent(359,-1000);
   h_1060__5->SetBinContent(360,-1000);
   h_1060__5->SetBinContent(361,-1000);
   h_1060__5->SetBinContent(362,-1000);
   h_1060__5->SetBinContent(363,-1000);
   h_1060__5->SetBinContent(364,-1000);
   h_1060__5->SetBinContent(365,-1000);
   h_1060__5->SetBinContent(366,-1000);
   h_1060__5->SetBinContent(367,-1000);
   h_1060__5->SetBinContent(368,-1000);
   h_1060__5->SetBinContent(369,-1000);
   h_1060__5->SetBinContent(370,-1000);
   h_1060__5->SetBinContent(371,-1000);
   h_1060__5->SetBinContent(372,-1000);
   h_1060__5->SetBinContent(373,-1000);
   h_1060__5->SetBinContent(374,-1000);
   h_1060__5->SetBinContent(375,-1000);
   h_1060__5->SetBinContent(376,-1000);
   h_1060__5->SetBinContent(377,-1000);
   h_1060__5->SetBinContent(378,-1000);
   h_1060__5->SetBinContent(379,-1000);
   h_1060__5->SetBinContent(380,-1000);
   h_1060__5->SetBinContent(381,-1000);
   h_1060__5->SetBinContent(382,-1000);
   h_1060__5->SetBinContent(383,-1000);
   h_1060__5->SetBinContent(384,-1000);
   h_1060__5->SetBinContent(385,-1000);
   h_1060__5->SetBinContent(386,-1000);
   h_1060__5->SetBinContent(387,-1000);
   h_1060__5->SetBinContent(388,-1000);
   h_1060__5->SetBinContent(389,-1000);
   h_1060__5->SetBinContent(390,-1000);
   h_1060__5->SetBinContent(391,-1000);
   h_1060__5->SetBinContent(392,-1000);
   h_1060__5->SetBinContent(393,-1000);
   h_1060__5->SetBinContent(394,-1000);
   h_1060__5->SetBinContent(395,-1000);
   h_1060__5->SetBinContent(396,-1000);
   h_1060__5->SetBinContent(397,-1000);
   h_1060__5->SetBinContent(398,-1000);
   h_1060__5->SetBinContent(399,-1000);
   h_1060__5->SetBinContent(400,-1000);
   h_1060__5->SetBinContent(401,-1000);
   h_1060__5->SetBinContent(402,-1000);
   h_1060__5->SetBinContent(403,-1000);
   h_1060__5->SetBinContent(404,-1000);
   h_1060__5->SetBinContent(405,-1000);
   h_1060__5->SetBinContent(406,-1000);
   h_1060__5->SetBinContent(407,-1000);
   h_1060__5->SetBinContent(408,-1000);
   h_1060__5->SetBinContent(409,-1000);
   h_1060__5->SetBinContent(410,-1000);
   h_1060__5->SetBinContent(411,-1000);
   h_1060__5->SetBinContent(412,-1000);
   h_1060__5->SetBinContent(413,-1000);
   h_1060__5->SetBinContent(414,-1000);
   h_1060__5->SetBinContent(415,-1000);
   h_1060__5->SetBinContent(416,-1000);
   h_1060__5->SetBinContent(417,-1000);
   h_1060__5->SetBinContent(418,-1000);
   h_1060__5->SetBinContent(419,-1000);
   h_1060__5->SetBinContent(420,-1000);
   h_1060__5->SetBinContent(421,-1000);
   h_1060__5->SetBinContent(422,-1000);
   h_1060__5->SetBinContent(423,-1000);
   h_1060__5->SetBinContent(424,-1000);
   h_1060__5->SetBinContent(425,-1000);
   h_1060__5->SetBinContent(426,-1000);
   h_1060__5->SetBinContent(427,-1000);
   h_1060__5->SetBinContent(428,-1000);
   h_1060__5->SetBinContent(429,-1000);
   h_1060__5->SetBinContent(430,-1000);
   h_1060__5->SetBinContent(431,-1000);
   h_1060__5->SetBinContent(432,-1000);
   h_1060__5->SetBinContent(433,-1000);
   h_1060__5->SetBinContent(434,-1000);
   h_1060__5->SetBinContent(435,-1000);
   h_1060__5->SetBinContent(436,-1000);
   h_1060__5->SetBinContent(437,-1000);
   h_1060__5->SetBinContent(438,-1000);
   h_1060__5->SetBinContent(439,-1000);
   h_1060__5->SetBinContent(440,-1000);
   h_1060__5->SetBinContent(441,-1000);
   h_1060__5->SetBinContent(442,-1000);
   h_1060__5->SetBinContent(443,-1000);
   h_1060__5->SetBinContent(444,-1000);
   h_1060__5->SetBinContent(445,-1000);
   h_1060__5->SetBinContent(446,-1000);
   h_1060__5->SetBinContent(447,-1000);
   h_1060__5->SetBinContent(448,-1000);
   h_1060__5->SetBinContent(449,-1000);
   h_1060__5->SetBinContent(450,-1000);
   h_1060__5->SetBinContent(451,-1000);
   h_1060__5->SetBinContent(452,-1000);
   h_1060__5->SetBinContent(453,-1000);
   h_1060__5->SetBinContent(454,-1000);
   h_1060__5->SetBinContent(455,-1000);
   h_1060__5->SetBinContent(456,-1000);
   h_1060__5->SetBinContent(457,-1000);
   h_1060__5->SetBinContent(458,-1000);
   h_1060__5->SetBinContent(459,-1000);
   h_1060__5->SetBinContent(460,-1000);
   h_1060__5->SetBinContent(461,-1000);
   h_1060__5->SetBinContent(462,-1000);
   h_1060__5->SetBinContent(463,-1000);
   h_1060__5->SetBinContent(464,-1000);
   h_1060__5->SetBinContent(465,-1000);
   h_1060__5->SetBinContent(466,-1000);
   h_1060__5->SetBinContent(467,-1000);
   h_1060__5->SetBinContent(468,-1000);
   h_1060__5->SetBinContent(469,-1000);
   h_1060__5->SetBinContent(470,-1000);
   h_1060__5->SetBinContent(471,-1000);
   h_1060__5->SetBinContent(472,-1000);
   h_1060__5->SetBinContent(473,-1000);
   h_1060__5->SetBinContent(474,-1000);
   h_1060__5->SetBinContent(475,-1000);
   h_1060__5->SetBinContent(476,-1000);
   h_1060__5->SetBinContent(477,-1000);
   h_1060__5->SetBinContent(478,-1000);
   h_1060__5->SetBinContent(479,-1000);
   h_1060__5->SetBinContent(480,-1000);
   h_1060__5->SetBinContent(481,-1000);
   h_1060__5->SetBinContent(482,-1000);
   h_1060__5->SetBinContent(483,-1000);
   h_1060__5->SetBinContent(484,-1000);
   h_1060__5->SetBinContent(485,-1000);
   h_1060__5->SetBinContent(486,-1000);
   h_1060__5->SetBinContent(487,-1000);
   h_1060__5->SetBinContent(488,-1000);
   h_1060__5->SetBinContent(489,-1000);
   h_1060__5->SetBinContent(490,-1000);
   h_1060__5->SetBinContent(491,-1000);
   h_1060__5->SetBinContent(492,-1000);
   h_1060__5->SetBinContent(493,-1000);
   h_1060__5->SetBinContent(494,-1000);
   h_1060__5->SetBinContent(495,-1000);
   h_1060__5->SetBinContent(496,-1000);
   h_1060__5->SetBinContent(497,-1000);
   h_1060__5->SetBinContent(498,-1000);
   h_1060__5->SetBinContent(499,-1000);
   h_1060__5->SetBinContent(500,-1000);
   h_1060__5->SetBinContent(501,-1000);
   h_1060__5->SetBinContent(502,-1000);
   h_1060__5->SetBinContent(503,-1000);
   h_1060__5->SetBinContent(504,-1000);
   h_1060__5->SetBinContent(505,-1000);
   h_1060__5->SetBinContent(506,-1000);
   h_1060__5->SetBinContent(507,-1000);
   h_1060__5->SetBinContent(508,-1000);
   h_1060__5->SetBinContent(509,-1000);
   h_1060__5->SetBinContent(510,-1000);
   h_1060__5->SetBinContent(511,-1000);
   h_1060__5->SetBinContent(512,-1000);
   h_1060__5->SetBinContent(513,-1000);
   h_1060__5->SetBinContent(514,-1000);
   h_1060__5->SetBinContent(515,-1000);
   h_1060__5->SetBinContent(516,-1000);
   h_1060__5->SetBinContent(517,-1000);
   h_1060__5->SetBinContent(518,-1000);
   h_1060__5->SetBinContent(519,-1000);
   h_1060__5->SetBinContent(520,-1000);
   h_1060__5->SetBinContent(521,-1000);
   h_1060__5->SetBinContent(522,-1000);
   h_1060__5->SetBinContent(523,-1000);
   h_1060__5->SetBinContent(524,-1000);
   h_1060__5->SetBinContent(525,-1000);
   h_1060__5->SetBinContent(526,-1000);
   h_1060__5->SetBinContent(527,-1000);
   h_1060__5->SetBinContent(528,-1000);
   h_1060__5->SetBinContent(529,-1000);
   h_1060__5->SetBinContent(530,-1000);
   h_1060__5->SetBinContent(531,-1000);
   h_1060__5->SetBinContent(532,-1000);
   h_1060__5->SetBinContent(533,-1000);
   h_1060__5->SetBinContent(534,-1000);
   h_1060__5->SetBinContent(535,-1000);
   h_1060__5->SetBinContent(536,-1000);
   h_1060__5->SetBinContent(537,-1000);
   h_1060__5->SetBinContent(538,-1000);
   h_1060__5->SetBinContent(539,-1000);
   h_1060__5->SetBinContent(540,-1000);
   h_1060__5->SetBinContent(541,-1000);
   h_1060__5->SetBinContent(542,-1000);
   h_1060__5->SetBinContent(543,-1000);
   h_1060__5->SetBinContent(544,-1000);
   h_1060__5->SetBinContent(545,-1000);
   h_1060__5->SetBinContent(546,-1000);
   h_1060__5->SetBinContent(547,-1000);
   h_1060__5->SetBinContent(548,-1000);
   h_1060__5->SetBinContent(549,-1000);
   h_1060__5->SetBinContent(550,-1000);
   h_1060__5->SetBinContent(551,-1000);
   h_1060__5->SetBinContent(552,-1000);
   h_1060__5->SetBinContent(553,-1000);
   h_1060__5->SetBinContent(554,-1000);
   h_1060__5->SetBinContent(555,-1000);
   h_1060__5->SetBinContent(556,-1000);
   h_1060__5->SetBinContent(557,-1000);
   h_1060__5->SetBinContent(558,-1000);
   h_1060__5->SetBinContent(559,-1000);
   h_1060__5->SetBinContent(560,-1000);
   h_1060__5->SetBinContent(561,-1000);
   h_1060__5->SetBinContent(562,-1000);
   h_1060__5->SetBinContent(563,-1000);
   h_1060__5->SetBinContent(564,-1000);
   h_1060__5->SetBinContent(565,-1000);
   h_1060__5->SetBinContent(566,-1000);
   h_1060__5->SetBinContent(567,-1000);
   h_1060__5->SetBinContent(568,-1000);
   h_1060__5->SetBinContent(569,-1000);
   h_1060__5->SetBinContent(570,-1000);
   h_1060__5->SetBinContent(571,-1000);
   h_1060__5->SetBinContent(572,-1000);
   h_1060__5->SetBinContent(573,-1000);
   h_1060__5->SetBinContent(574,-1000);
   h_1060__5->SetBinContent(575,-1000);
   h_1060__5->SetBinContent(576,-1000);
   h_1060__5->SetBinContent(577,-1000);
   h_1060__5->SetBinContent(578,-1000);
   h_1060__5->SetBinContent(579,-1000);
   h_1060__5->SetBinContent(580,-1000);
   h_1060__5->SetBinContent(581,-1000);
   h_1060__5->SetBinContent(582,-1000);
   h_1060__5->SetBinContent(583,-1000);
   h_1060__5->SetBinContent(584,-1000);
   h_1060__5->SetBinContent(585,-1000);
   h_1060__5->SetBinContent(586,-1000);
   h_1060__5->SetBinContent(587,-1000);
   h_1060__5->SetBinContent(588,-1000);
   h_1060__5->SetBinContent(589,-1000);
   h_1060__5->SetBinContent(590,-1000);
   h_1060__5->SetBinContent(591,-1000);
   h_1060__5->SetBinContent(592,-1000);
   h_1060__5->SetBinContent(593,-1000);
   h_1060__5->SetBinContent(594,-1000);
   h_1060__5->SetBinContent(595,-1000);
   h_1060__5->SetBinContent(596,-1000);
   h_1060__5->SetBinContent(597,-1000);
   h_1060__5->SetBinContent(598,-1000);
   h_1060__5->SetBinContent(599,-1000);
   h_1060__5->SetBinContent(600,-1000);
   h_1060__5->SetBinContent(601,-1000);
   h_1060__5->SetBinContent(602,-1000);
   h_1060__5->SetBinContent(603,-1000);
   h_1060__5->SetBinContent(604,-1000);
   h_1060__5->SetBinContent(605,-1000);
   h_1060__5->SetBinContent(606,-1000);
   h_1060__5->SetBinContent(607,-1000);
   h_1060__5->SetBinContent(608,-1000);
   h_1060__5->SetBinContent(609,-1000);
   h_1060__5->SetBinContent(610,-1000);
   h_1060__5->SetBinContent(611,-1000);
   h_1060__5->SetBinContent(612,-1000);
   h_1060__5->SetBinContent(613,-1000);
   h_1060__5->SetBinContent(614,-1000);
   h_1060__5->SetBinContent(615,-1000);
   h_1060__5->SetBinContent(616,-1000);
   h_1060__5->SetBinContent(617,-1000);
   h_1060__5->SetBinContent(618,-1000);
   h_1060__5->SetBinContent(619,-1000);
   h_1060__5->SetBinContent(620,-1000);
   h_1060__5->SetBinContent(621,-1000);
   h_1060__5->SetBinContent(622,-1000);
   h_1060__5->SetBinContent(623,-1000);
   h_1060__5->SetBinContent(624,-1000);
   h_1060__5->SetBinContent(625,-1000);
   h_1060__5->SetBinContent(626,-1000);
   h_1060__5->SetBinContent(627,-1000);
   h_1060__5->SetBinContent(628,-1000);
   h_1060__5->SetBinContent(629,-1000);
   h_1060__5->SetBinContent(630,-1000);
   h_1060__5->SetBinContent(631,-1000);
   h_1060__5->SetBinContent(632,-1000);
   h_1060__5->SetBinContent(633,-1000);
   h_1060__5->SetBinContent(634,-1000);
   h_1060__5->SetBinContent(635,-1000);
   h_1060__5->SetBinContent(636,-1000);
   h_1060__5->SetBinContent(637,-1000);
   h_1060__5->SetBinContent(638,-1000);
   h_1060__5->SetBinContent(639,-1000);
   h_1060__5->SetBinContent(640,-1000);
   h_1060__5->SetBinContent(641,-1000);
   h_1060__5->SetBinContent(642,-1000);
   h_1060__5->SetBinContent(643,-1000);
   h_1060__5->SetBinContent(644,-1000);
   h_1060__5->SetBinContent(645,-1000);
   h_1060__5->SetBinContent(646,-1000);
   h_1060__5->SetBinContent(647,-1000);
   h_1060__5->SetBinContent(648,-1000);
   h_1060__5->SetBinContent(649,-1000);
   h_1060__5->SetBinContent(650,-1000);
   h_1060__5->SetBinContent(651,-1000);
   h_1060__5->SetBinContent(652,-1000);
   h_1060__5->SetBinContent(653,-1000);
   h_1060__5->SetBinContent(654,-1000);
   h_1060__5->SetBinContent(655,-1000);
   h_1060__5->SetBinContent(656,-1000);
   h_1060__5->SetBinContent(657,-1000);
   h_1060__5->SetBinContent(658,-1000);
   h_1060__5->SetBinContent(659,-1000);
   h_1060__5->SetBinContent(660,-1000);
   h_1060__5->SetBinContent(661,-1000);
   h_1060__5->SetBinContent(662,-1000);
   h_1060__5->SetBinContent(663,-1000);
   h_1060__5->SetBinContent(664,-1000);
   h_1060__5->SetBinContent(665,-1000);
   h_1060__5->SetBinContent(666,-1000);
   h_1060__5->SetBinContent(667,-1000);
   h_1060__5->SetBinContent(668,-1000);
   h_1060__5->SetBinContent(669,-1000);
   h_1060__5->SetBinContent(670,-1000);
   h_1060__5->SetBinContent(671,-1000);
   h_1060__5->SetBinContent(672,-1000);
   h_1060__5->SetBinContent(673,-1000);
   h_1060__5->SetBinContent(674,-1000);
   h_1060__5->SetBinContent(675,-1000);
   h_1060__5->SetBinContent(676,-1000);
   h_1060__5->SetBinContent(677,-1000);
   h_1060__5->SetBinContent(678,-1000);
   h_1060__5->SetBinContent(679,-1000);
   h_1060__5->SetBinContent(680,-1000);
   h_1060__5->SetBinContent(681,-1000);
   h_1060__5->SetBinContent(682,-1000);
   h_1060__5->SetBinContent(683,-1000);
   h_1060__5->SetBinContent(684,-1000);
   h_1060__5->SetBinContent(685,-1000);
   h_1060__5->SetBinContent(686,-1000);
   h_1060__5->SetBinContent(687,-1000);
   h_1060__5->SetBinContent(688,-1000);
   h_1060__5->SetBinContent(689,-1000);
   h_1060__5->SetBinContent(690,-1000);
   h_1060__5->SetBinContent(691,-1000);
   h_1060__5->SetBinContent(692,-1000);
   h_1060__5->SetBinContent(693,-1000);
   h_1060__5->SetBinContent(694,-1000);
   h_1060__5->SetBinContent(695,-1000);
   h_1060__5->SetBinContent(696,-1000);
   h_1060__5->SetBinContent(697,-1000);
   h_1060__5->SetBinContent(698,-1000);
   h_1060__5->SetBinContent(699,-1000);
   h_1060__5->SetBinContent(700,-1000);
   h_1060__5->SetBinContent(701,-1000);
   h_1060__5->SetBinContent(702,-1000);
   h_1060__5->SetBinContent(703,-1000);
   h_1060__5->SetBinContent(704,-1000);
   h_1060__5->SetBinContent(705,-1000);
   h_1060__5->SetBinContent(706,-1000);
   h_1060__5->SetBinContent(707,-1000);
   h_1060__5->SetBinContent(708,-1000);
   h_1060__5->SetBinContent(709,-1000);
   h_1060__5->SetBinContent(710,-1000);
   h_1060__5->SetBinContent(711,-1000);
   h_1060__5->SetBinContent(712,-1000);
   h_1060__5->SetBinContent(713,-1000);
   h_1060__5->SetBinContent(714,-1000);
   h_1060__5->SetBinContent(715,-1000);
   h_1060__5->SetBinContent(716,-1000);
   h_1060__5->SetBinContent(717,-1000);
   h_1060__5->SetBinContent(718,-1000);
   h_1060__5->SetBinContent(719,-1000);
   h_1060__5->SetBinContent(720,-1000);
   h_1060__5->SetBinContent(721,-1000);
   h_1060__5->SetBinContent(722,-1000);
   h_1060__5->SetBinContent(723,-1000);
   h_1060__5->SetBinContent(724,-1000);
   h_1060__5->SetBinContent(725,-1000);
   h_1060__5->SetBinContent(726,-1000);
   h_1060__5->SetBinContent(727,-1000);
   h_1060__5->SetBinContent(728,-1000);
   h_1060__5->SetBinContent(729,-1000);
   h_1060__5->SetBinContent(730,-1000);
   h_1060__5->SetBinContent(731,-1000);
   h_1060__5->SetBinContent(732,-1000);
   h_1060__5->SetBinContent(733,-1000);
   h_1060__5->SetBinContent(734,-1000);
   h_1060__5->SetBinContent(735,-1000);
   h_1060__5->SetBinContent(736,-1000);
   h_1060__5->SetBinContent(737,-1000);
   h_1060__5->SetBinContent(738,-1000);
   h_1060__5->SetBinContent(739,-1000);
   h_1060__5->SetBinContent(740,-1000);
   h_1060__5->SetBinContent(741,-1000);
   h_1060__5->SetBinContent(742,-1000);
   h_1060__5->SetBinContent(743,-1000);
   h_1060__5->SetBinContent(744,-1000);
   h_1060__5->SetBinContent(745,-1000);
   h_1060__5->SetBinContent(746,-1000);
   h_1060__5->SetBinContent(747,-1000);
   h_1060__5->SetBinContent(748,-1000);
   h_1060__5->SetBinContent(749,-1000);
   h_1060__5->SetBinContent(750,-1000);
   h_1060__5->SetBinContent(751,-1000);
   h_1060__5->SetBinContent(752,-1000);
   h_1060__5->SetBinContent(753,-1000);
   h_1060__5->SetBinContent(754,-1000);
   h_1060__5->SetBinContent(755,-1000);
   h_1060__5->SetBinContent(756,-1000);
   h_1060__5->SetBinContent(757,-1000);
   h_1060__5->SetBinContent(758,-1000);
   h_1060__5->SetBinContent(759,-1000);
   h_1060__5->SetBinContent(760,-1000);
   h_1060__5->SetBinContent(761,-1000);
   h_1060__5->SetBinContent(762,-1000);
   h_1060__5->SetBinContent(763,-1000);
   h_1060__5->SetBinContent(764,-1000);
   h_1060__5->SetBinContent(765,-1000);
   h_1060__5->SetBinContent(766,-1000);
   h_1060__5->SetBinContent(767,-1000);
   h_1060__5->SetBinContent(768,-1000);
   h_1060__5->SetBinContent(769,-1000);
   h_1060__5->SetBinContent(770,-1000);
   h_1060__5->SetBinContent(771,-1000);
   h_1060__5->SetBinContent(772,-1000);
   h_1060__5->SetBinContent(773,-1000);
   h_1060__5->SetBinContent(774,-1000);
   h_1060__5->SetBinContent(775,-1000);
   h_1060__5->SetBinContent(776,-1000);
   h_1060__5->SetBinContent(777,-1000);
   h_1060__5->SetBinContent(778,-1000);
   h_1060__5->SetBinContent(779,-1000);
   h_1060__5->SetBinContent(780,-1000);
   h_1060__5->SetBinContent(781,-1000);
   h_1060__5->SetBinContent(782,-1000);
   h_1060__5->SetBinContent(783,-1000);
   h_1060__5->SetBinContent(784,-1000);
   h_1060__5->SetBinContent(785,-1000);
   h_1060__5->SetBinContent(786,-1000);
   h_1060__5->SetBinContent(787,-1000);
   h_1060__5->SetBinContent(788,-1000);
   h_1060__5->SetBinContent(789,-1000);
   h_1060__5->SetBinContent(790,-1000);
   h_1060__5->SetBinContent(791,-1000);
   h_1060__5->SetBinContent(792,-1000);
   h_1060__5->SetBinContent(793,-1000);
   h_1060__5->SetBinContent(794,-1000);
   h_1060__5->SetBinContent(795,-1000);
   h_1060__5->SetBinContent(796,-1000);
   h_1060__5->SetBinContent(797,-1000);
   h_1060__5->SetBinContent(798,-1000);
   h_1060__5->SetBinContent(799,-1000);
   h_1060__5->SetBinContent(800,-1000);
   h_1060__5->SetMinimum(-0.51);
   h_1060__5->SetMaximum(0.51);
   h_1060__5->SetEntries(800);
   h_1060__5->SetStats(0);
   h_1060__5->SetMarkerStyle(20);
   h_1060__5->SetMarkerSize(1.2);
   h_1060__5->GetXaxis()->SetRange(2,799);
   h_1060__5->GetXaxis()->SetLabelFont(133);
   h_1060__5->GetXaxis()->SetLabelOffset(0.015);
   h_1060__5->GetXaxis()->SetLabelSize(25);
   h_1060__5->GetXaxis()->SetTitleSize(0.06);
   h_1060__5->GetXaxis()->SetTitleFont(132);
   h_1060__5->GetYaxis()->SetNdivisions(506);
   h_1060__5->GetYaxis()->SetLabelFont(133);
   h_1060__5->GetYaxis()->SetLabelSize(25);
   h_1060__5->GetYaxis()->SetTitleSize(0.06);
   h_1060__5->GetYaxis()->SetTitleFont(42);
   h_1060__5->GetZaxis()->SetLabelFont(132);
   h_1060__5->GetZaxis()->SetLabelSize(0.05);
   h_1060__5->GetZaxis()->SetTitleSize(0.06);
   h_1060__5->GetZaxis()->SetTitleFont(42);
   h_1060__5->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3025[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3025[8] = {
   -0.05999389,
   -0.1082018,
   -0.07818647,
   0.02434204,
   0.09587387,
   0.0540758,
   -0.06390012,
   0.1265091};
   Double_t Graph0_felx3025[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3025[8] = {
   0.04379289,
   0.03477468,
   0.04432298,
   0.05355539,
   0.06033134,
   0.04369388,
   0.08810862,
   0.115335};
   Double_t Graph0_fehx3025[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3025[8] = {
   0.04379289,
   0.03477468,
   0.04432298,
   0.05355539,
   0.06033134,
   0.04369388,
   0.08810862,
   0.115335};
   grae = new TGraphAsymmErrors(8,Graph0_fx3025,Graph0_fy3025,Graph0_felx3025,Graph0_fehx3025,Graph0_fely3025,Graph0_fehy3025);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3025 = new TH1F("Graph_Graph3025","Graph",100,0,33);
   Graph_Graph3025->SetMinimum(-0.191394);
   Graph_Graph3025->SetMaximum(0.2812294);
   Graph_Graph3025->SetDirectory(0);
   Graph_Graph3025->SetStats(0);
   Graph_Graph3025->SetMarkerStyle(20);
   Graph_Graph3025->SetMarkerSize(1.2);
   Graph_Graph3025->GetXaxis()->SetNdivisions(505);
   Graph_Graph3025->GetXaxis()->SetLabelFont(132);
   Graph_Graph3025->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3025->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetXaxis()->SetTitleFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelFont(132);
   Graph_Graph3025->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetYaxis()->SetTitleFont(42);
   Graph_Graph3025->GetZaxis()->SetLabelFont(132);
   Graph_Graph3025->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3025->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3025->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3025);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3026[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3026[8] = {
   -0.05999389,
   -0.1082018,
   -0.07818647,
   0.02434204,
   0.09587387,
   0.0540758,
   -0.06390012,
   0.1265091};
   Double_t Graph1_felx3026[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3026[8] = {
   0.04248017,
   0.03293467,
   0.04097568,
   0.04828662,
   0.05246355,
   0.03832706,
   0.07302629,
   0.09122703};
   Double_t Graph1_fehx3026[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3026[8] = {
   0.04248017,
   0.03293467,
   0.04097568,
   0.04828662,
   0.05246355,
   0.03832706,
   0.07302629,
   0.09122703};
   grae = new TGraphAsymmErrors(8,Graph1_fx3026,Graph1_fy3026,Graph1_felx3026,Graph1_fehx3026,Graph1_fely3026,Graph1_fehy3026);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3026 = new TH1F("Graph_Graph3026","Graph",100,0,33);
   Graph_Graph3026->SetMinimum(-0.1770238);
   Graph_Graph3026->SetMaximum(0.2536234);
   Graph_Graph3026->SetDirectory(0);
   Graph_Graph3026->SetStats(0);
   Graph_Graph3026->SetMarkerStyle(20);
   Graph_Graph3026->SetMarkerSize(1.2);
   Graph_Graph3026->GetXaxis()->SetNdivisions(505);
   Graph_Graph3026->GetXaxis()->SetLabelFont(132);
   Graph_Graph3026->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3026->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetXaxis()->SetTitleFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelFont(132);
   Graph_Graph3026->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetYaxis()->SetTitleFont(42);
   Graph_Graph3026->GetZaxis()->SetLabelFont(132);
   Graph_Graph3026->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3026->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3026->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3026);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3027[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3027[8] = {
   0.01537262,
   0.01639414,
   0.05858106,
   0.2733313,
   0.1928636,
   0.1291733,
   0.03190725,
   0.08638768};
   Double_t Graph2_felx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3027[8] = {
   0.03250529,
   0.03050717,
   0.03873618,
   0.04136351,
   0.03792616,
   0.03158861,
   0.08731285,
   0.1467445};
   Double_t Graph2_fehx3027[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3027[8] = {
   0.03250529,
   0.03050717,
   0.03873618,
   0.04136351,
   0.03792616,
   0.03158861,
   0.08731285,
   0.1467445};
   grae = new TGraphAsymmErrors(8,Graph2_fx3027,Graph2_fy3027,Graph2_felx3027,Graph2_fehx3027,Graph2_fely3027,Graph2_fehy3027);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3027 = new TH1F("Graph_Graph3027","Graph",100,0,33);
   Graph_Graph3027->SetMinimum(-0.09786195);
   Graph_Graph3027->SetMaximum(0.3522);
   Graph_Graph3027->SetDirectory(0);
   Graph_Graph3027->SetStats(0);
   Graph_Graph3027->SetMarkerStyle(20);
   Graph_Graph3027->SetMarkerSize(1.2);
   Graph_Graph3027->GetXaxis()->SetNdivisions(505);
   Graph_Graph3027->GetXaxis()->SetLabelFont(132);
   Graph_Graph3027->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3027->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetXaxis()->SetTitleFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelFont(132);
   Graph_Graph3027->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetYaxis()->SetTitleFont(42);
   Graph_Graph3027->GetZaxis()->SetLabelFont(132);
   Graph_Graph3027->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3027->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3027->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3027);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3028[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3028[8] = {
   0.01537262,
   0.01639414,
   0.05858106,
   0.2733313,
   0.1928636,
   0.1291733,
   0.03190725,
   0.08638768};
   Double_t Graph3_felx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3028[8] = {
   0.0312195,
   0.02758903,
   0.03346095,
   0.03763695,
   0.03517488,
   0.02908565,
   0.06675191,
   0.1052868};
   Double_t Graph3_fehx3028[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3028[8] = {
   0.0312195,
   0.02758903,
   0.03346095,
   0.03763695,
   0.03517488,
   0.02908565,
   0.06675191,
   0.1052868};
   grae = new TGraphAsymmErrors(8,Graph3_fx3028,Graph3_fy3028,Graph3_felx3028,Graph3_fehx3028,Graph3_fely3028,Graph3_fehy3028);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3028 = new TH1F("Graph_Graph3028","Graph",100,0,33);
   Graph_Graph3028->SetMinimum(-0.06942596);
   Graph_Graph3028->SetMaximum(0.3455496);
   Graph_Graph3028->SetDirectory(0);
   Graph_Graph3028->SetStats(0);
   Graph_Graph3028->SetMarkerStyle(20);
   Graph_Graph3028->SetMarkerSize(1.2);
   Graph_Graph3028->GetXaxis()->SetNdivisions(505);
   Graph_Graph3028->GetXaxis()->SetLabelFont(132);
   Graph_Graph3028->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3028->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetXaxis()->SetTitleFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelFont(132);
   Graph_Graph3028->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetYaxis()->SetTitleFont(42);
   Graph_Graph3028->GetZaxis()->SetLabelFont(132);
   Graph_Graph3028->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3028->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3028->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3028);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3029[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3029[8] = {
   0.02141293,
   0.01429686,
   0.2665535,
   0.4058796,
   0.174885,
   0.1423618,
   0.1762009,
   -0.2546099};
   Double_t Graph4_felx3029[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3029[8] = {
   0.04189892,
   0.04453454,
   0.06033597,
   0.07747428,
   0.05808124,
   0.03998009,
   0.1190884,
   0.3066631};
   Double_t Graph4_fehx3029[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3029[8] = {
   0.04189892,
   0.04453454,
   0.06033597,
   0.07747428,
   0.05808124,
   0.03998009,
   0.1190884,
   0.3066631};
   grae = new TGraphAsymmErrors(8,Graph4_fx3029,Graph4_fy3029,Graph4_felx3029,Graph4_fehx3029,Graph4_fely3029,Graph4_fehy3029);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3029 = new TH1F("Graph_Graph3029","Graph",100,0,33);
   Graph_Graph3029->SetMinimum(-0.6657357);
   Graph_Graph3029->SetMaximum(0.5878166);
   Graph_Graph3029->SetDirectory(0);
   Graph_Graph3029->SetStats(0);
   Graph_Graph3029->SetMarkerStyle(20);
   Graph_Graph3029->SetMarkerSize(1.2);
   Graph_Graph3029->GetXaxis()->SetNdivisions(505);
   Graph_Graph3029->GetXaxis()->SetLabelFont(132);
   Graph_Graph3029->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3029->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetXaxis()->SetTitleFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelFont(132);
   Graph_Graph3029->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetYaxis()->SetTitleFont(42);
   Graph_Graph3029->GetZaxis()->SetLabelFont(132);
   Graph_Graph3029->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3029->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3029->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3029);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3030[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3030[8] = {
   0.02141293,
   0.01429686,
   0.2665535,
   0.4058796,
   0.174885,
   0.1423618,
   0.1762009,
   -0.2546099};
   Double_t Graph5_felx3030[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3030[8] = {
   0.03925822,
   0.0375164,
   0.04994438,
   0.06537011,
   0.05027813,
   0.03687099,
   0.09570165,
   0.235808};
   Double_t Graph5_fehx3030[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3030[8] = {
   0.03925822,
   0.0375164,
   0.04994438,
   0.06537011,
   0.05027813,
   0.03687099,
   0.09570165,
   0.235808};
   grae = new TGraphAsymmErrors(8,Graph5_fx3030,Graph5_fy3030,Graph5_felx3030,Graph5_fehx3030,Graph5_fely3030,Graph5_fehy3030);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3030 = new TH1F("Graph_Graph3030","Graph",100,0,33);
   Graph_Graph3030->SetMinimum(-0.5865847);
   Graph_Graph3030->SetMaximum(0.5674165);
   Graph_Graph3030->SetDirectory(0);
   Graph_Graph3030->SetStats(0);
   Graph_Graph3030->SetMarkerStyle(20);
   Graph_Graph3030->SetMarkerSize(1.2);
   Graph_Graph3030->GetXaxis()->SetNdivisions(505);
   Graph_Graph3030->GetXaxis()->SetLabelFont(132);
   Graph_Graph3030->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3030->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetXaxis()->SetTitleFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelFont(132);
   Graph_Graph3030->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetYaxis()->SetTitleFont(42);
   Graph_Graph3030->GetZaxis()->SetLabelFont(132);
   Graph_Graph3030->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3030->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3030->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3030);
   
   grae->Draw("p");
   pad_new_1_1->Modified();
   new->cd();
  
// ------------>Primitives in pad: pad_new_1_2
   TPad *pad_new_1_2 = new TPad("pad_new_1_2", "",0.525,0.6766667,1,1);
   pad_new_1_2->Draw();
   pad_new_1_2->cd();
   pad_new_1_2->Range(0.025,-0.95,20.85192,1.075275);
   pad_new_1_2->SetFillColor(0);
   pad_new_1_2->SetBorderMode(0);
   pad_new_1_2->SetBorderSize(0);
   pad_new_1_2->SetTickx(1);
   pad_new_1_2->SetTicky(1);
   pad_new_1_2->SetLeftMargin(0);
   pad_new_1_2->SetRightMargin(0.04210526);
   pad_new_1_2->SetTopMargin(0.06185567);
   pad_new_1_2->SetBottomMargin(0);
   pad_new_1_2->SetFrameBorderMode(0);
   pad_new_1_2->SetFrameBorderMode(0);
   
   TH1D *h_1070__6 = new TH1D("h_1070__6","",800,0,20);
   h_1070__6->SetBinContent(1,-1000);
   h_1070__6->SetBinContent(2,-1000);
   h_1070__6->SetBinContent(3,-1000);
   h_1070__6->SetBinContent(4,-1000);
   h_1070__6->SetBinContent(5,-1000);
   h_1070__6->SetBinContent(6,-1000);
   h_1070__6->SetBinContent(7,-1000);
   h_1070__6->SetBinContent(8,-1000);
   h_1070__6->SetBinContent(9,-1000);
   h_1070__6->SetBinContent(10,-1000);
   h_1070__6->SetBinContent(11,-1000);
   h_1070__6->SetBinContent(12,-1000);
   h_1070__6->SetBinContent(13,-1000);
   h_1070__6->SetBinContent(14,-1000);
   h_1070__6->SetBinContent(15,-1000);
   h_1070__6->SetBinContent(16,-1000);
   h_1070__6->SetBinContent(17,-1000);
   h_1070__6->SetBinContent(18,-1000);
   h_1070__6->SetBinContent(19,-1000);
   h_1070__6->SetBinContent(20,-1000);
   h_1070__6->SetBinContent(21,-1000);
   h_1070__6->SetBinContent(22,-1000);
   h_1070__6->SetBinContent(23,-1000);
   h_1070__6->SetBinContent(24,-1000);
   h_1070__6->SetBinContent(25,-1000);
   h_1070__6->SetBinContent(26,-1000);
   h_1070__6->SetBinContent(27,-1000);
   h_1070__6->SetBinContent(28,-1000);
   h_1070__6->SetBinContent(29,-1000);
   h_1070__6->SetBinContent(30,-1000);
   h_1070__6->SetBinContent(31,-1000);
   h_1070__6->SetBinContent(32,-1000);
   h_1070__6->SetBinContent(33,-1000);
   h_1070__6->SetBinContent(34,-1000);
   h_1070__6->SetBinContent(35,-1000);
   h_1070__6->SetBinContent(36,-1000);
   h_1070__6->SetBinContent(37,-1000);
   h_1070__6->SetBinContent(38,-1000);
   h_1070__6->SetBinContent(39,-1000);
   h_1070__6->SetBinContent(40,-1000);
   h_1070__6->SetBinContent(41,-1000);
   h_1070__6->SetBinContent(42,-1000);
   h_1070__6->SetBinContent(43,-1000);
   h_1070__6->SetBinContent(44,-1000);
   h_1070__6->SetBinContent(45,-1000);
   h_1070__6->SetBinContent(46,-1000);
   h_1070__6->SetBinContent(47,-1000);
   h_1070__6->SetBinContent(48,-1000);
   h_1070__6->SetBinContent(49,-1000);
   h_1070__6->SetBinContent(50,-1000);
   h_1070__6->SetBinContent(51,-1000);
   h_1070__6->SetBinContent(52,-1000);
   h_1070__6->SetBinContent(53,-1000);
   h_1070__6->SetBinContent(54,-1000);
   h_1070__6->SetBinContent(55,-1000);
   h_1070__6->SetBinContent(56,-1000);
   h_1070__6->SetBinContent(57,-1000);
   h_1070__6->SetBinContent(58,-1000);
   h_1070__6->SetBinContent(59,-1000);
   h_1070__6->SetBinContent(60,-1000);
   h_1070__6->SetBinContent(61,-1000);
   h_1070__6->SetBinContent(62,-1000);
   h_1070__6->SetBinContent(63,-1000);
   h_1070__6->SetBinContent(64,-1000);
   h_1070__6->SetBinContent(65,-1000);
   h_1070__6->SetBinContent(66,-1000);
   h_1070__6->SetBinContent(67,-1000);
   h_1070__6->SetBinContent(68,-1000);
   h_1070__6->SetBinContent(69,-1000);
   h_1070__6->SetBinContent(70,-1000);
   h_1070__6->SetBinContent(71,-1000);
   h_1070__6->SetBinContent(72,-1000);
   h_1070__6->SetBinContent(73,-1000);
   h_1070__6->SetBinContent(74,-1000);
   h_1070__6->SetBinContent(75,-1000);
   h_1070__6->SetBinContent(76,-1000);
   h_1070__6->SetBinContent(77,-1000);
   h_1070__6->SetBinContent(78,-1000);
   h_1070__6->SetBinContent(79,-1000);
   h_1070__6->SetBinContent(80,-1000);
   h_1070__6->SetBinContent(81,-1000);
   h_1070__6->SetBinContent(82,-1000);
   h_1070__6->SetBinContent(83,-1000);
   h_1070__6->SetBinContent(84,-1000);
   h_1070__6->SetBinContent(85,-1000);
   h_1070__6->SetBinContent(86,-1000);
   h_1070__6->SetBinContent(87,-1000);
   h_1070__6->SetBinContent(88,-1000);
   h_1070__6->SetBinContent(89,-1000);
   h_1070__6->SetBinContent(90,-1000);
   h_1070__6->SetBinContent(91,-1000);
   h_1070__6->SetBinContent(92,-1000);
   h_1070__6->SetBinContent(93,-1000);
   h_1070__6->SetBinContent(94,-1000);
   h_1070__6->SetBinContent(95,-1000);
   h_1070__6->SetBinContent(96,-1000);
   h_1070__6->SetBinContent(97,-1000);
   h_1070__6->SetBinContent(98,-1000);
   h_1070__6->SetBinContent(99,-1000);
   h_1070__6->SetBinContent(100,-1000);
   h_1070__6->SetBinContent(101,-1000);
   h_1070__6->SetBinContent(102,-1000);
   h_1070__6->SetBinContent(103,-1000);
   h_1070__6->SetBinContent(104,-1000);
   h_1070__6->SetBinContent(105,-1000);
   h_1070__6->SetBinContent(106,-1000);
   h_1070__6->SetBinContent(107,-1000);
   h_1070__6->SetBinContent(108,-1000);
   h_1070__6->SetBinContent(109,-1000);
   h_1070__6->SetBinContent(110,-1000);
   h_1070__6->SetBinContent(111,-1000);
   h_1070__6->SetBinContent(112,-1000);
   h_1070__6->SetBinContent(113,-1000);
   h_1070__6->SetBinContent(114,-1000);
   h_1070__6->SetBinContent(115,-1000);
   h_1070__6->SetBinContent(116,-1000);
   h_1070__6->SetBinContent(117,-1000);
   h_1070__6->SetBinContent(118,-1000);
   h_1070__6->SetBinContent(119,-1000);
   h_1070__6->SetBinContent(120,-1000);
   h_1070__6->SetBinContent(121,-1000);
   h_1070__6->SetBinContent(122,-1000);
   h_1070__6->SetBinContent(123,-1000);
   h_1070__6->SetBinContent(124,-1000);
   h_1070__6->SetBinContent(125,-1000);
   h_1070__6->SetBinContent(126,-1000);
   h_1070__6->SetBinContent(127,-1000);
   h_1070__6->SetBinContent(128,-1000);
   h_1070__6->SetBinContent(129,-1000);
   h_1070__6->SetBinContent(130,-1000);
   h_1070__6->SetBinContent(131,-1000);
   h_1070__6->SetBinContent(132,-1000);
   h_1070__6->SetBinContent(133,-1000);
   h_1070__6->SetBinContent(134,-1000);
   h_1070__6->SetBinContent(135,-1000);
   h_1070__6->SetBinContent(136,-1000);
   h_1070__6->SetBinContent(137,-1000);
   h_1070__6->SetBinContent(138,-1000);
   h_1070__6->SetBinContent(139,-1000);
   h_1070__6->SetBinContent(140,-1000);
   h_1070__6->SetBinContent(141,-1000);
   h_1070__6->SetBinContent(142,-1000);
   h_1070__6->SetBinContent(143,-1000);
   h_1070__6->SetBinContent(144,-1000);
   h_1070__6->SetBinContent(145,-1000);
   h_1070__6->SetBinContent(146,-1000);
   h_1070__6->SetBinContent(147,-1000);
   h_1070__6->SetBinContent(148,-1000);
   h_1070__6->SetBinContent(149,-1000);
   h_1070__6->SetBinContent(150,-1000);
   h_1070__6->SetBinContent(151,-1000);
   h_1070__6->SetBinContent(152,-1000);
   h_1070__6->SetBinContent(153,-1000);
   h_1070__6->SetBinContent(154,-1000);
   h_1070__6->SetBinContent(155,-1000);
   h_1070__6->SetBinContent(156,-1000);
   h_1070__6->SetBinContent(157,-1000);
   h_1070__6->SetBinContent(158,-1000);
   h_1070__6->SetBinContent(159,-1000);
   h_1070__6->SetBinContent(160,-1000);
   h_1070__6->SetBinContent(161,-1000);
   h_1070__6->SetBinContent(162,-1000);
   h_1070__6->SetBinContent(163,-1000);
   h_1070__6->SetBinContent(164,-1000);
   h_1070__6->SetBinContent(165,-1000);
   h_1070__6->SetBinContent(166,-1000);
   h_1070__6->SetBinContent(167,-1000);
   h_1070__6->SetBinContent(168,-1000);
   h_1070__6->SetBinContent(169,-1000);
   h_1070__6->SetBinContent(170,-1000);
   h_1070__6->SetBinContent(171,-1000);
   h_1070__6->SetBinContent(172,-1000);
   h_1070__6->SetBinContent(173,-1000);
   h_1070__6->SetBinContent(174,-1000);
   h_1070__6->SetBinContent(175,-1000);
   h_1070__6->SetBinContent(176,-1000);
   h_1070__6->SetBinContent(177,-1000);
   h_1070__6->SetBinContent(178,-1000);
   h_1070__6->SetBinContent(179,-1000);
   h_1070__6->SetBinContent(180,-1000);
   h_1070__6->SetBinContent(181,-1000);
   h_1070__6->SetBinContent(182,-1000);
   h_1070__6->SetBinContent(183,-1000);
   h_1070__6->SetBinContent(184,-1000);
   h_1070__6->SetBinContent(185,-1000);
   h_1070__6->SetBinContent(186,-1000);
   h_1070__6->SetBinContent(187,-1000);
   h_1070__6->SetBinContent(188,-1000);
   h_1070__6->SetBinContent(189,-1000);
   h_1070__6->SetBinContent(190,-1000);
   h_1070__6->SetBinContent(191,-1000);
   h_1070__6->SetBinContent(192,-1000);
   h_1070__6->SetBinContent(193,-1000);
   h_1070__6->SetBinContent(194,-1000);
   h_1070__6->SetBinContent(195,-1000);
   h_1070__6->SetBinContent(196,-1000);
   h_1070__6->SetBinContent(197,-1000);
   h_1070__6->SetBinContent(198,-1000);
   h_1070__6->SetBinContent(199,-1000);
   h_1070__6->SetBinContent(200,-1000);
   h_1070__6->SetBinContent(201,-1000);
   h_1070__6->SetBinContent(202,-1000);
   h_1070__6->SetBinContent(203,-1000);
   h_1070__6->SetBinContent(204,-1000);
   h_1070__6->SetBinContent(205,-1000);
   h_1070__6->SetBinContent(206,-1000);
   h_1070__6->SetBinContent(207,-1000);
   h_1070__6->SetBinContent(208,-1000);
   h_1070__6->SetBinContent(209,-1000);
   h_1070__6->SetBinContent(210,-1000);
   h_1070__6->SetBinContent(211,-1000);
   h_1070__6->SetBinContent(212,-1000);
   h_1070__6->SetBinContent(213,-1000);
   h_1070__6->SetBinContent(214,-1000);
   h_1070__6->SetBinContent(215,-1000);
   h_1070__6->SetBinContent(216,-1000);
   h_1070__6->SetBinContent(217,-1000);
   h_1070__6->SetBinContent(218,-1000);
   h_1070__6->SetBinContent(219,-1000);
   h_1070__6->SetBinContent(220,-1000);
   h_1070__6->SetBinContent(221,-1000);
   h_1070__6->SetBinContent(222,-1000);
   h_1070__6->SetBinContent(223,-1000);
   h_1070__6->SetBinContent(224,-1000);
   h_1070__6->SetBinContent(225,-1000);
   h_1070__6->SetBinContent(226,-1000);
   h_1070__6->SetBinContent(227,-1000);
   h_1070__6->SetBinContent(228,-1000);
   h_1070__6->SetBinContent(229,-1000);
   h_1070__6->SetBinContent(230,-1000);
   h_1070__6->SetBinContent(231,-1000);
   h_1070__6->SetBinContent(232,-1000);
   h_1070__6->SetBinContent(233,-1000);
   h_1070__6->SetBinContent(234,-1000);
   h_1070__6->SetBinContent(235,-1000);
   h_1070__6->SetBinContent(236,-1000);
   h_1070__6->SetBinContent(237,-1000);
   h_1070__6->SetBinContent(238,-1000);
   h_1070__6->SetBinContent(239,-1000);
   h_1070__6->SetBinContent(240,-1000);
   h_1070__6->SetBinContent(241,-1000);
   h_1070__6->SetBinContent(242,-1000);
   h_1070__6->SetBinContent(243,-1000);
   h_1070__6->SetBinContent(244,-1000);
   h_1070__6->SetBinContent(245,-1000);
   h_1070__6->SetBinContent(246,-1000);
   h_1070__6->SetBinContent(247,-1000);
   h_1070__6->SetBinContent(248,-1000);
   h_1070__6->SetBinContent(249,-1000);
   h_1070__6->SetBinContent(250,-1000);
   h_1070__6->SetBinContent(251,-1000);
   h_1070__6->SetBinContent(252,-1000);
   h_1070__6->SetBinContent(253,-1000);
   h_1070__6->SetBinContent(254,-1000);
   h_1070__6->SetBinContent(255,-1000);
   h_1070__6->SetBinContent(256,-1000);
   h_1070__6->SetBinContent(257,-1000);
   h_1070__6->SetBinContent(258,-1000);
   h_1070__6->SetBinContent(259,-1000);
   h_1070__6->SetBinContent(260,-1000);
   h_1070__6->SetBinContent(261,-1000);
   h_1070__6->SetBinContent(262,-1000);
   h_1070__6->SetBinContent(263,-1000);
   h_1070__6->SetBinContent(264,-1000);
   h_1070__6->SetBinContent(265,-1000);
   h_1070__6->SetBinContent(266,-1000);
   h_1070__6->SetBinContent(267,-1000);
   h_1070__6->SetBinContent(268,-1000);
   h_1070__6->SetBinContent(269,-1000);
   h_1070__6->SetBinContent(270,-1000);
   h_1070__6->SetBinContent(271,-1000);
   h_1070__6->SetBinContent(272,-1000);
   h_1070__6->SetBinContent(273,-1000);
   h_1070__6->SetBinContent(274,-1000);
   h_1070__6->SetBinContent(275,-1000);
   h_1070__6->SetBinContent(276,-1000);
   h_1070__6->SetBinContent(277,-1000);
   h_1070__6->SetBinContent(278,-1000);
   h_1070__6->SetBinContent(279,-1000);
   h_1070__6->SetBinContent(280,-1000);
   h_1070__6->SetBinContent(281,-1000);
   h_1070__6->SetBinContent(282,-1000);
   h_1070__6->SetBinContent(283,-1000);
   h_1070__6->SetBinContent(284,-1000);
   h_1070__6->SetBinContent(285,-1000);
   h_1070__6->SetBinContent(286,-1000);
   h_1070__6->SetBinContent(287,-1000);
   h_1070__6->SetBinContent(288,-1000);
   h_1070__6->SetBinContent(289,-1000);
   h_1070__6->SetBinContent(290,-1000);
   h_1070__6->SetBinContent(291,-1000);
   h_1070__6->SetBinContent(292,-1000);
   h_1070__6->SetBinContent(293,-1000);
   h_1070__6->SetBinContent(294,-1000);
   h_1070__6->SetBinContent(295,-1000);
   h_1070__6->SetBinContent(296,-1000);
   h_1070__6->SetBinContent(297,-1000);
   h_1070__6->SetBinContent(298,-1000);
   h_1070__6->SetBinContent(299,-1000);
   h_1070__6->SetBinContent(300,-1000);
   h_1070__6->SetBinContent(301,-1000);
   h_1070__6->SetBinContent(302,-1000);
   h_1070__6->SetBinContent(303,-1000);
   h_1070__6->SetBinContent(304,-1000);
   h_1070__6->SetBinContent(305,-1000);
   h_1070__6->SetBinContent(306,-1000);
   h_1070__6->SetBinContent(307,-1000);
   h_1070__6->SetBinContent(308,-1000);
   h_1070__6->SetBinContent(309,-1000);
   h_1070__6->SetBinContent(310,-1000);
   h_1070__6->SetBinContent(311,-1000);
   h_1070__6->SetBinContent(312,-1000);
   h_1070__6->SetBinContent(313,-1000);
   h_1070__6->SetBinContent(314,-1000);
   h_1070__6->SetBinContent(315,-1000);
   h_1070__6->SetBinContent(316,-1000);
   h_1070__6->SetBinContent(317,-1000);
   h_1070__6->SetBinContent(318,-1000);
   h_1070__6->SetBinContent(319,-1000);
   h_1070__6->SetBinContent(320,-1000);
   h_1070__6->SetBinContent(321,-1000);
   h_1070__6->SetBinContent(322,-1000);
   h_1070__6->SetBinContent(323,-1000);
   h_1070__6->SetBinContent(324,-1000);
   h_1070__6->SetBinContent(325,-1000);
   h_1070__6->SetBinContent(326,-1000);
   h_1070__6->SetBinContent(327,-1000);
   h_1070__6->SetBinContent(328,-1000);
   h_1070__6->SetBinContent(329,-1000);
   h_1070__6->SetBinContent(330,-1000);
   h_1070__6->SetBinContent(331,-1000);
   h_1070__6->SetBinContent(332,-1000);
   h_1070__6->SetBinContent(333,-1000);
   h_1070__6->SetBinContent(334,-1000);
   h_1070__6->SetBinContent(335,-1000);
   h_1070__6->SetBinContent(336,-1000);
   h_1070__6->SetBinContent(337,-1000);
   h_1070__6->SetBinContent(338,-1000);
   h_1070__6->SetBinContent(339,-1000);
   h_1070__6->SetBinContent(340,-1000);
   h_1070__6->SetBinContent(341,-1000);
   h_1070__6->SetBinContent(342,-1000);
   h_1070__6->SetBinContent(343,-1000);
   h_1070__6->SetBinContent(344,-1000);
   h_1070__6->SetBinContent(345,-1000);
   h_1070__6->SetBinContent(346,-1000);
   h_1070__6->SetBinContent(347,-1000);
   h_1070__6->SetBinContent(348,-1000);
   h_1070__6->SetBinContent(349,-1000);
   h_1070__6->SetBinContent(350,-1000);
   h_1070__6->SetBinContent(351,-1000);
   h_1070__6->SetBinContent(352,-1000);
   h_1070__6->SetBinContent(353,-1000);
   h_1070__6->SetBinContent(354,-1000);
   h_1070__6->SetBinContent(355,-1000);
   h_1070__6->SetBinContent(356,-1000);
   h_1070__6->SetBinContent(357,-1000);
   h_1070__6->SetBinContent(358,-1000);
   h_1070__6->SetBinContent(359,-1000);
   h_1070__6->SetBinContent(360,-1000);
   h_1070__6->SetBinContent(361,-1000);
   h_1070__6->SetBinContent(362,-1000);
   h_1070__6->SetBinContent(363,-1000);
   h_1070__6->SetBinContent(364,-1000);
   h_1070__6->SetBinContent(365,-1000);
   h_1070__6->SetBinContent(366,-1000);
   h_1070__6->SetBinContent(367,-1000);
   h_1070__6->SetBinContent(368,-1000);
   h_1070__6->SetBinContent(369,-1000);
   h_1070__6->SetBinContent(370,-1000);
   h_1070__6->SetBinContent(371,-1000);
   h_1070__6->SetBinContent(372,-1000);
   h_1070__6->SetBinContent(373,-1000);
   h_1070__6->SetBinContent(374,-1000);
   h_1070__6->SetBinContent(375,-1000);
   h_1070__6->SetBinContent(376,-1000);
   h_1070__6->SetBinContent(377,-1000);
   h_1070__6->SetBinContent(378,-1000);
   h_1070__6->SetBinContent(379,-1000);
   h_1070__6->SetBinContent(380,-1000);
   h_1070__6->SetBinContent(381,-1000);
   h_1070__6->SetBinContent(382,-1000);
   h_1070__6->SetBinContent(383,-1000);
   h_1070__6->SetBinContent(384,-1000);
   h_1070__6->SetBinContent(385,-1000);
   h_1070__6->SetBinContent(386,-1000);
   h_1070__6->SetBinContent(387,-1000);
   h_1070__6->SetBinContent(388,-1000);
   h_1070__6->SetBinContent(389,-1000);
   h_1070__6->SetBinContent(390,-1000);
   h_1070__6->SetBinContent(391,-1000);
   h_1070__6->SetBinContent(392,-1000);
   h_1070__6->SetBinContent(393,-1000);
   h_1070__6->SetBinContent(394,-1000);
   h_1070__6->SetBinContent(395,-1000);
   h_1070__6->SetBinContent(396,-1000);
   h_1070__6->SetBinContent(397,-1000);
   h_1070__6->SetBinContent(398,-1000);
   h_1070__6->SetBinContent(399,-1000);
   h_1070__6->SetBinContent(400,-1000);
   h_1070__6->SetBinContent(401,-1000);
   h_1070__6->SetBinContent(402,-1000);
   h_1070__6->SetBinContent(403,-1000);
   h_1070__6->SetBinContent(404,-1000);
   h_1070__6->SetBinContent(405,-1000);
   h_1070__6->SetBinContent(406,-1000);
   h_1070__6->SetBinContent(407,-1000);
   h_1070__6->SetBinContent(408,-1000);
   h_1070__6->SetBinContent(409,-1000);
   h_1070__6->SetBinContent(410,-1000);
   h_1070__6->SetBinContent(411,-1000);
   h_1070__6->SetBinContent(412,-1000);
   h_1070__6->SetBinContent(413,-1000);
   h_1070__6->SetBinContent(414,-1000);
   h_1070__6->SetBinContent(415,-1000);
   h_1070__6->SetBinContent(416,-1000);
   h_1070__6->SetBinContent(417,-1000);
   h_1070__6->SetBinContent(418,-1000);
   h_1070__6->SetBinContent(419,-1000);
   h_1070__6->SetBinContent(420,-1000);
   h_1070__6->SetBinContent(421,-1000);
   h_1070__6->SetBinContent(422,-1000);
   h_1070__6->SetBinContent(423,-1000);
   h_1070__6->SetBinContent(424,-1000);
   h_1070__6->SetBinContent(425,-1000);
   h_1070__6->SetBinContent(426,-1000);
   h_1070__6->SetBinContent(427,-1000);
   h_1070__6->SetBinContent(428,-1000);
   h_1070__6->SetBinContent(429,-1000);
   h_1070__6->SetBinContent(430,-1000);
   h_1070__6->SetBinContent(431,-1000);
   h_1070__6->SetBinContent(432,-1000);
   h_1070__6->SetBinContent(433,-1000);
   h_1070__6->SetBinContent(434,-1000);
   h_1070__6->SetBinContent(435,-1000);
   h_1070__6->SetBinContent(436,-1000);
   h_1070__6->SetBinContent(437,-1000);
   h_1070__6->SetBinContent(438,-1000);
   h_1070__6->SetBinContent(439,-1000);
   h_1070__6->SetBinContent(440,-1000);
   h_1070__6->SetBinContent(441,-1000);
   h_1070__6->SetBinContent(442,-1000);
   h_1070__6->SetBinContent(443,-1000);
   h_1070__6->SetBinContent(444,-1000);
   h_1070__6->SetBinContent(445,-1000);
   h_1070__6->SetBinContent(446,-1000);
   h_1070__6->SetBinContent(447,-1000);
   h_1070__6->SetBinContent(448,-1000);
   h_1070__6->SetBinContent(449,-1000);
   h_1070__6->SetBinContent(450,-1000);
   h_1070__6->SetBinContent(451,-1000);
   h_1070__6->SetBinContent(452,-1000);
   h_1070__6->SetBinContent(453,-1000);
   h_1070__6->SetBinContent(454,-1000);
   h_1070__6->SetBinContent(455,-1000);
   h_1070__6->SetBinContent(456,-1000);
   h_1070__6->SetBinContent(457,-1000);
   h_1070__6->SetBinContent(458,-1000);
   h_1070__6->SetBinContent(459,-1000);
   h_1070__6->SetBinContent(460,-1000);
   h_1070__6->SetBinContent(461,-1000);
   h_1070__6->SetBinContent(462,-1000);
   h_1070__6->SetBinContent(463,-1000);
   h_1070__6->SetBinContent(464,-1000);
   h_1070__6->SetBinContent(465,-1000);
   h_1070__6->SetBinContent(466,-1000);
   h_1070__6->SetBinContent(467,-1000);
   h_1070__6->SetBinContent(468,-1000);
   h_1070__6->SetBinContent(469,-1000);
   h_1070__6->SetBinContent(470,-1000);
   h_1070__6->SetBinContent(471,-1000);
   h_1070__6->SetBinContent(472,-1000);
   h_1070__6->SetBinContent(473,-1000);
   h_1070__6->SetBinContent(474,-1000);
   h_1070__6->SetBinContent(475,-1000);
   h_1070__6->SetBinContent(476,-1000);
   h_1070__6->SetBinContent(477,-1000);
   h_1070__6->SetBinContent(478,-1000);
   h_1070__6->SetBinContent(479,-1000);
   h_1070__6->SetBinContent(480,-1000);
   h_1070__6->SetBinContent(481,-1000);
   h_1070__6->SetBinContent(482,-1000);
   h_1070__6->SetBinContent(483,-1000);
   h_1070__6->SetBinContent(484,-1000);
   h_1070__6->SetBinContent(485,-1000);
   h_1070__6->SetBinContent(486,-1000);
   h_1070__6->SetBinContent(487,-1000);
   h_1070__6->SetBinContent(488,-1000);
   h_1070__6->SetBinContent(489,-1000);
   h_1070__6->SetBinContent(490,-1000);
   h_1070__6->SetBinContent(491,-1000);
   h_1070__6->SetBinContent(492,-1000);
   h_1070__6->SetBinContent(493,-1000);
   h_1070__6->SetBinContent(494,-1000);
   h_1070__6->SetBinContent(495,-1000);
   h_1070__6->SetBinContent(496,-1000);
   h_1070__6->SetBinContent(497,-1000);
   h_1070__6->SetBinContent(498,-1000);
   h_1070__6->SetBinContent(499,-1000);
   h_1070__6->SetBinContent(500,-1000);
   h_1070__6->SetBinContent(501,-1000);
   h_1070__6->SetBinContent(502,-1000);
   h_1070__6->SetBinContent(503,-1000);
   h_1070__6->SetBinContent(504,-1000);
   h_1070__6->SetBinContent(505,-1000);
   h_1070__6->SetBinContent(506,-1000);
   h_1070__6->SetBinContent(507,-1000);
   h_1070__6->SetBinContent(508,-1000);
   h_1070__6->SetBinContent(509,-1000);
   h_1070__6->SetBinContent(510,-1000);
   h_1070__6->SetBinContent(511,-1000);
   h_1070__6->SetBinContent(512,-1000);
   h_1070__6->SetBinContent(513,-1000);
   h_1070__6->SetBinContent(514,-1000);
   h_1070__6->SetBinContent(515,-1000);
   h_1070__6->SetBinContent(516,-1000);
   h_1070__6->SetBinContent(517,-1000);
   h_1070__6->SetBinContent(518,-1000);
   h_1070__6->SetBinContent(519,-1000);
   h_1070__6->SetBinContent(520,-1000);
   h_1070__6->SetBinContent(521,-1000);
   h_1070__6->SetBinContent(522,-1000);
   h_1070__6->SetBinContent(523,-1000);
   h_1070__6->SetBinContent(524,-1000);
   h_1070__6->SetBinContent(525,-1000);
   h_1070__6->SetBinContent(526,-1000);
   h_1070__6->SetBinContent(527,-1000);
   h_1070__6->SetBinContent(528,-1000);
   h_1070__6->SetBinContent(529,-1000);
   h_1070__6->SetBinContent(530,-1000);
   h_1070__6->SetBinContent(531,-1000);
   h_1070__6->SetBinContent(532,-1000);
   h_1070__6->SetBinContent(533,-1000);
   h_1070__6->SetBinContent(534,-1000);
   h_1070__6->SetBinContent(535,-1000);
   h_1070__6->SetBinContent(536,-1000);
   h_1070__6->SetBinContent(537,-1000);
   h_1070__6->SetBinContent(538,-1000);
   h_1070__6->SetBinContent(539,-1000);
   h_1070__6->SetBinContent(540,-1000);
   h_1070__6->SetBinContent(541,-1000);
   h_1070__6->SetBinContent(542,-1000);
   h_1070__6->SetBinContent(543,-1000);
   h_1070__6->SetBinContent(544,-1000);
   h_1070__6->SetBinContent(545,-1000);
   h_1070__6->SetBinContent(546,-1000);
   h_1070__6->SetBinContent(547,-1000);
   h_1070__6->SetBinContent(548,-1000);
   h_1070__6->SetBinContent(549,-1000);
   h_1070__6->SetBinContent(550,-1000);
   h_1070__6->SetBinContent(551,-1000);
   h_1070__6->SetBinContent(552,-1000);
   h_1070__6->SetBinContent(553,-1000);
   h_1070__6->SetBinContent(554,-1000);
   h_1070__6->SetBinContent(555,-1000);
   h_1070__6->SetBinContent(556,-1000);
   h_1070__6->SetBinContent(557,-1000);
   h_1070__6->SetBinContent(558,-1000);
   h_1070__6->SetBinContent(559,-1000);
   h_1070__6->SetBinContent(560,-1000);
   h_1070__6->SetBinContent(561,-1000);
   h_1070__6->SetBinContent(562,-1000);
   h_1070__6->SetBinContent(563,-1000);
   h_1070__6->SetBinContent(564,-1000);
   h_1070__6->SetBinContent(565,-1000);
   h_1070__6->SetBinContent(566,-1000);
   h_1070__6->SetBinContent(567,-1000);
   h_1070__6->SetBinContent(568,-1000);
   h_1070__6->SetBinContent(569,-1000);
   h_1070__6->SetBinContent(570,-1000);
   h_1070__6->SetBinContent(571,-1000);
   h_1070__6->SetBinContent(572,-1000);
   h_1070__6->SetBinContent(573,-1000);
   h_1070__6->SetBinContent(574,-1000);
   h_1070__6->SetBinContent(575,-1000);
   h_1070__6->SetBinContent(576,-1000);
   h_1070__6->SetBinContent(577,-1000);
   h_1070__6->SetBinContent(578,-1000);
   h_1070__6->SetBinContent(579,-1000);
   h_1070__6->SetBinContent(580,-1000);
   h_1070__6->SetBinContent(581,-1000);
   h_1070__6->SetBinContent(582,-1000);
   h_1070__6->SetBinContent(583,-1000);
   h_1070__6->SetBinContent(584,-1000);
   h_1070__6->SetBinContent(585,-1000);
   h_1070__6->SetBinContent(586,-1000);
   h_1070__6->SetBinContent(587,-1000);
   h_1070__6->SetBinContent(588,-1000);
   h_1070__6->SetBinContent(589,-1000);
   h_1070__6->SetBinContent(590,-1000);
   h_1070__6->SetBinContent(591,-1000);
   h_1070__6->SetBinContent(592,-1000);
   h_1070__6->SetBinContent(593,-1000);
   h_1070__6->SetBinContent(594,-1000);
   h_1070__6->SetBinContent(595,-1000);
   h_1070__6->SetBinContent(596,-1000);
   h_1070__6->SetBinContent(597,-1000);
   h_1070__6->SetBinContent(598,-1000);
   h_1070__6->SetBinContent(599,-1000);
   h_1070__6->SetBinContent(600,-1000);
   h_1070__6->SetBinContent(601,-1000);
   h_1070__6->SetBinContent(602,-1000);
   h_1070__6->SetBinContent(603,-1000);
   h_1070__6->SetBinContent(604,-1000);
   h_1070__6->SetBinContent(605,-1000);
   h_1070__6->SetBinContent(606,-1000);
   h_1070__6->SetBinContent(607,-1000);
   h_1070__6->SetBinContent(608,-1000);
   h_1070__6->SetBinContent(609,-1000);
   h_1070__6->SetBinContent(610,-1000);
   h_1070__6->SetBinContent(611,-1000);
   h_1070__6->SetBinContent(612,-1000);
   h_1070__6->SetBinContent(613,-1000);
   h_1070__6->SetBinContent(614,-1000);
   h_1070__6->SetBinContent(615,-1000);
   h_1070__6->SetBinContent(616,-1000);
   h_1070__6->SetBinContent(617,-1000);
   h_1070__6->SetBinContent(618,-1000);
   h_1070__6->SetBinContent(619,-1000);
   h_1070__6->SetBinContent(620,-1000);
   h_1070__6->SetBinContent(621,-1000);
   h_1070__6->SetBinContent(622,-1000);
   h_1070__6->SetBinContent(623,-1000);
   h_1070__6->SetBinContent(624,-1000);
   h_1070__6->SetBinContent(625,-1000);
   h_1070__6->SetBinContent(626,-1000);
   h_1070__6->SetBinContent(627,-1000);
   h_1070__6->SetBinContent(628,-1000);
   h_1070__6->SetBinContent(629,-1000);
   h_1070__6->SetBinContent(630,-1000);
   h_1070__6->SetBinContent(631,-1000);
   h_1070__6->SetBinContent(632,-1000);
   h_1070__6->SetBinContent(633,-1000);
   h_1070__6->SetBinContent(634,-1000);
   h_1070__6->SetBinContent(635,-1000);
   h_1070__6->SetBinContent(636,-1000);
   h_1070__6->SetBinContent(637,-1000);
   h_1070__6->SetBinContent(638,-1000);
   h_1070__6->SetBinContent(639,-1000);
   h_1070__6->SetBinContent(640,-1000);
   h_1070__6->SetBinContent(641,-1000);
   h_1070__6->SetBinContent(642,-1000);
   h_1070__6->SetBinContent(643,-1000);
   h_1070__6->SetBinContent(644,-1000);
   h_1070__6->SetBinContent(645,-1000);
   h_1070__6->SetBinContent(646,-1000);
   h_1070__6->SetBinContent(647,-1000);
   h_1070__6->SetBinContent(648,-1000);
   h_1070__6->SetBinContent(649,-1000);
   h_1070__6->SetBinContent(650,-1000);
   h_1070__6->SetBinContent(651,-1000);
   h_1070__6->SetBinContent(652,-1000);
   h_1070__6->SetBinContent(653,-1000);
   h_1070__6->SetBinContent(654,-1000);
   h_1070__6->SetBinContent(655,-1000);
   h_1070__6->SetBinContent(656,-1000);
   h_1070__6->SetBinContent(657,-1000);
   h_1070__6->SetBinContent(658,-1000);
   h_1070__6->SetBinContent(659,-1000);
   h_1070__6->SetBinContent(660,-1000);
   h_1070__6->SetBinContent(661,-1000);
   h_1070__6->SetBinContent(662,-1000);
   h_1070__6->SetBinContent(663,-1000);
   h_1070__6->SetBinContent(664,-1000);
   h_1070__6->SetBinContent(665,-1000);
   h_1070__6->SetBinContent(666,-1000);
   h_1070__6->SetBinContent(667,-1000);
   h_1070__6->SetBinContent(668,-1000);
   h_1070__6->SetBinContent(669,-1000);
   h_1070__6->SetBinContent(670,-1000);
   h_1070__6->SetBinContent(671,-1000);
   h_1070__6->SetBinContent(672,-1000);
   h_1070__6->SetBinContent(673,-1000);
   h_1070__6->SetBinContent(674,-1000);
   h_1070__6->SetBinContent(675,-1000);
   h_1070__6->SetBinContent(676,-1000);
   h_1070__6->SetBinContent(677,-1000);
   h_1070__6->SetBinContent(678,-1000);
   h_1070__6->SetBinContent(679,-1000);
   h_1070__6->SetBinContent(680,-1000);
   h_1070__6->SetBinContent(681,-1000);
   h_1070__6->SetBinContent(682,-1000);
   h_1070__6->SetBinContent(683,-1000);
   h_1070__6->SetBinContent(684,-1000);
   h_1070__6->SetBinContent(685,-1000);
   h_1070__6->SetBinContent(686,-1000);
   h_1070__6->SetBinContent(687,-1000);
   h_1070__6->SetBinContent(688,-1000);
   h_1070__6->SetBinContent(689,-1000);
   h_1070__6->SetBinContent(690,-1000);
   h_1070__6->SetBinContent(691,-1000);
   h_1070__6->SetBinContent(692,-1000);
   h_1070__6->SetBinContent(693,-1000);
   h_1070__6->SetBinContent(694,-1000);
   h_1070__6->SetBinContent(695,-1000);
   h_1070__6->SetBinContent(696,-1000);
   h_1070__6->SetBinContent(697,-1000);
   h_1070__6->SetBinContent(698,-1000);
   h_1070__6->SetBinContent(699,-1000);
   h_1070__6->SetBinContent(700,-1000);
   h_1070__6->SetBinContent(701,-1000);
   h_1070__6->SetBinContent(702,-1000);
   h_1070__6->SetBinContent(703,-1000);
   h_1070__6->SetBinContent(704,-1000);
   h_1070__6->SetBinContent(705,-1000);
   h_1070__6->SetBinContent(706,-1000);
   h_1070__6->SetBinContent(707,-1000);
   h_1070__6->SetBinContent(708,-1000);
   h_1070__6->SetBinContent(709,-1000);
   h_1070__6->SetBinContent(710,-1000);
   h_1070__6->SetBinContent(711,-1000);
   h_1070__6->SetBinContent(712,-1000);
   h_1070__6->SetBinContent(713,-1000);
   h_1070__6->SetBinContent(714,-1000);
   h_1070__6->SetBinContent(715,-1000);
   h_1070__6->SetBinContent(716,-1000);
   h_1070__6->SetBinContent(717,-1000);
   h_1070__6->SetBinContent(718,-1000);
   h_1070__6->SetBinContent(719,-1000);
   h_1070__6->SetBinContent(720,-1000);
   h_1070__6->SetBinContent(721,-1000);
   h_1070__6->SetBinContent(722,-1000);
   h_1070__6->SetBinContent(723,-1000);
   h_1070__6->SetBinContent(724,-1000);
   h_1070__6->SetBinContent(725,-1000);
   h_1070__6->SetBinContent(726,-1000);
   h_1070__6->SetBinContent(727,-1000);
   h_1070__6->SetBinContent(728,-1000);
   h_1070__6->SetBinContent(729,-1000);
   h_1070__6->SetBinContent(730,-1000);
   h_1070__6->SetBinContent(731,-1000);
   h_1070__6->SetBinContent(732,-1000);
   h_1070__6->SetBinContent(733,-1000);
   h_1070__6->SetBinContent(734,-1000);
   h_1070__6->SetBinContent(735,-1000);
   h_1070__6->SetBinContent(736,-1000);
   h_1070__6->SetBinContent(737,-1000);
   h_1070__6->SetBinContent(738,-1000);
   h_1070__6->SetBinContent(739,-1000);
   h_1070__6->SetBinContent(740,-1000);
   h_1070__6->SetBinContent(741,-1000);
   h_1070__6->SetBinContent(742,-1000);
   h_1070__6->SetBinContent(743,-1000);
   h_1070__6->SetBinContent(744,-1000);
   h_1070__6->SetBinContent(745,-1000);
   h_1070__6->SetBinContent(746,-1000);
   h_1070__6->SetBinContent(747,-1000);
   h_1070__6->SetBinContent(748,-1000);
   h_1070__6->SetBinContent(749,-1000);
   h_1070__6->SetBinContent(750,-1000);
   h_1070__6->SetBinContent(751,-1000);
   h_1070__6->SetBinContent(752,-1000);
   h_1070__6->SetBinContent(753,-1000);
   h_1070__6->SetBinContent(754,-1000);
   h_1070__6->SetBinContent(755,-1000);
   h_1070__6->SetBinContent(756,-1000);
   h_1070__6->SetBinContent(757,-1000);
   h_1070__6->SetBinContent(758,-1000);
   h_1070__6->SetBinContent(759,-1000);
   h_1070__6->SetBinContent(760,-1000);
   h_1070__6->SetBinContent(761,-1000);
   h_1070__6->SetBinContent(762,-1000);
   h_1070__6->SetBinContent(763,-1000);
   h_1070__6->SetBinContent(764,-1000);
   h_1070__6->SetBinContent(765,-1000);
   h_1070__6->SetBinContent(766,-1000);
   h_1070__6->SetBinContent(767,-1000);
   h_1070__6->SetBinContent(768,-1000);
   h_1070__6->SetBinContent(769,-1000);
   h_1070__6->SetBinContent(770,-1000);
   h_1070__6->SetBinContent(771,-1000);
   h_1070__6->SetBinContent(772,-1000);
   h_1070__6->SetBinContent(773,-1000);
   h_1070__6->SetBinContent(774,-1000);
   h_1070__6->SetBinContent(775,-1000);
   h_1070__6->SetBinContent(776,-1000);
   h_1070__6->SetBinContent(777,-1000);
   h_1070__6->SetBinContent(778,-1000);
   h_1070__6->SetBinContent(779,-1000);
   h_1070__6->SetBinContent(780,-1000);
   h_1070__6->SetBinContent(781,-1000);
   h_1070__6->SetBinContent(782,-1000);
   h_1070__6->SetBinContent(783,-1000);
   h_1070__6->SetBinContent(784,-1000);
   h_1070__6->SetBinContent(785,-1000);
   h_1070__6->SetBinContent(786,-1000);
   h_1070__6->SetBinContent(787,-1000);
   h_1070__6->SetBinContent(788,-1000);
   h_1070__6->SetBinContent(789,-1000);
   h_1070__6->SetBinContent(790,-1000);
   h_1070__6->SetBinContent(791,-1000);
   h_1070__6->SetBinContent(792,-1000);
   h_1070__6->SetBinContent(793,-1000);
   h_1070__6->SetBinContent(794,-1000);
   h_1070__6->SetBinContent(795,-1000);
   h_1070__6->SetBinContent(796,-1000);
   h_1070__6->SetBinContent(797,-1000);
   h_1070__6->SetBinContent(798,-1000);
   h_1070__6->SetBinContent(799,-1000);
   h_1070__6->SetBinContent(800,-1000);
   h_1070__6->SetMinimum(-0.95);
   h_1070__6->SetMaximum(0.95);
   h_1070__6->SetEntries(800);
   h_1070__6->SetStats(0);
   h_1070__6->SetMarkerStyle(20);
   h_1070__6->SetMarkerSize(1.2);
   h_1070__6->GetXaxis()->SetRange(2,799);
   h_1070__6->GetXaxis()->SetLabelFont(133);
   h_1070__6->GetXaxis()->SetLabelOffset(0.015);
   h_1070__6->GetXaxis()->SetLabelSize(25);
   h_1070__6->GetXaxis()->SetTitleSize(0.06);
   h_1070__6->GetXaxis()->SetTitleFont(132);
   h_1070__6->GetYaxis()->SetNdivisions(506);
   h_1070__6->GetYaxis()->SetLabelFont(133);
   h_1070__6->GetYaxis()->SetLabelSize(25);
   h_1070__6->GetYaxis()->SetTitleSize(0.06);
   h_1070__6->GetYaxis()->SetTitleFont(42);
   h_1070__6->GetZaxis()->SetLabelFont(132);
   h_1070__6->GetZaxis()->SetLabelSize(0.05);
   h_1070__6->GetZaxis()->SetTitleSize(0.06);
   h_1070__6->GetZaxis()->SetTitleFont(42);
   h_1070__6->Draw("");
   line = new TLine(0,0,20,0);
   line->SetLineStyle(2);
   line->Draw();
   
   Double_t Graph0_fx3031[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph0_fy3031[8] = {
   0.211531,
   0.2333923,
   0.1061878,
   -0.1500739,
   -0.1004746,
   0.2222051,
   0.5115346,
   0.1107708};
   Double_t Graph0_felx3031[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph0_fely3031[8] = {
   0.1845763,
   0.1220575,
   0.1097999,
   0.1033282,
   0.117885,
   0.1151302,
   0.2096614,
   0.2615616};
   Double_t Graph0_fehx3031[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph0_fehy3031[8] = {
   0.1845763,
   0.1220575,
   0.1097999,
   0.1033282,
   0.117885,
   0.1151302,
   0.2096614,
   0.2615616};
   grae = new TGraphAsymmErrors(8,Graph0_fx3031,Graph0_fy3031,Graph0_felx3031,Graph0_fehx3031,Graph0_fely3031,Graph0_fehy3031);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3031 = new TH1F("Graph_Graph3031","Graph",100,0,33);
   Graph_Graph3031->SetMinimum(-0.3508619);
   Graph_Graph3031->SetMaximum(0.8186558);
   Graph_Graph3031->SetDirectory(0);
   Graph_Graph3031->SetStats(0);
   Graph_Graph3031->SetMarkerStyle(20);
   Graph_Graph3031->SetMarkerSize(1.2);
   Graph_Graph3031->GetXaxis()->SetNdivisions(505);
   Graph_Graph3031->GetXaxis()->SetLabelFont(132);
   Graph_Graph3031->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3031->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetXaxis()->SetTitleFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelFont(132);
   Graph_Graph3031->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetYaxis()->SetTitleFont(42);
   Graph_Graph3031->GetZaxis()->SetLabelFont(132);
   Graph_Graph3031->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3031->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3031->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3031);
   
   grae->Draw("p");
   
   Double_t Graph1_fx3032[8] = {
   0.69,
   2.69,
   4.69,
   6.69,
   8.69,
   12.19,
   17.19,
   24.69};
   Double_t Graph1_fy3032[8] = {
   0.211531,
   0.2333923,
   0.1061878,
   -0.1500739,
   -0.1004746,
   0.2222051,
   0.5115346,
   0.1107708};
   Double_t Graph1_felx3032[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph1_fely3032[8] = {
   0.1647055,
   0.113489,
   0.1016041,
   0.09450066,
   0.1034329,
   0.09341291,
   0.1529342,
   0.1748228};
   Double_t Graph1_fehx3032[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph1_fehy3032[8] = {
   0.1647055,
   0.113489,
   0.1016041,
   0.09450066,
   0.1034329,
   0.09341291,
   0.1529342,
   0.1748228};
   grae = new TGraphAsymmErrors(8,Graph1_fx3032,Graph1_fy3032,Graph1_felx3032,Graph1_fehx3032,Graph1_fely3032,Graph1_fehy3032);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#ff0000");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#ff0000");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.3);
   
   TH1F *Graph_Graph3032 = new TH1F("Graph_Graph3032","Graph",100,0,33);
   Graph_Graph3032->SetMinimum(-0.3354789);
   Graph_Graph3032->SetMaximum(0.7553731);
   Graph_Graph3032->SetDirectory(0);
   Graph_Graph3032->SetStats(0);
   Graph_Graph3032->SetMarkerStyle(20);
   Graph_Graph3032->SetMarkerSize(1.2);
   Graph_Graph3032->GetXaxis()->SetNdivisions(505);
   Graph_Graph3032->GetXaxis()->SetLabelFont(132);
   Graph_Graph3032->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3032->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetXaxis()->SetTitleFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelFont(132);
   Graph_Graph3032->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetYaxis()->SetTitleFont(42);
   Graph_Graph3032->GetZaxis()->SetLabelFont(132);
   Graph_Graph3032->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3032->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3032->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3032);
   
   grae->Draw("p");
   
   Double_t Graph2_fx3033[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph2_fy3033[8] = {
   -0.07295484,
   -0.007998754,
   0.09583975,
   -0.01886051,
   0.1085403,
   0.2539741,
   0.237653,
   0.005407068};
   Double_t Graph2_felx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fely3033[8] = {
   0.1186029,
   0.08514245,
   0.0755307,
   0.07039364,
   0.09376209,
   0.1006912,
   0.1751365,
   0.2482974};
   Double_t Graph2_fehx3033[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph2_fehy3033[8] = {
   0.1186029,
   0.08514245,
   0.0755307,
   0.07039364,
   0.09376209,
   0.1006912,
   0.1751365,
   0.2482974};
   grae = new TGraphAsymmErrors(8,Graph2_fx3033,Graph2_fy3033,Graph2_felx3033,Graph2_fehx3033,Graph2_fely3033,Graph2_fehy3033);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3033 = new TH1F("Graph_Graph3033","Graph",100,0,33);
   Graph_Graph3033->SetMinimum(-0.3084584);
   Graph_Graph3033->SetMaximum(0.4783575);
   Graph_Graph3033->SetDirectory(0);
   Graph_Graph3033->SetStats(0);
   Graph_Graph3033->SetMarkerStyle(20);
   Graph_Graph3033->SetMarkerSize(1.2);
   Graph_Graph3033->GetXaxis()->SetNdivisions(505);
   Graph_Graph3033->GetXaxis()->SetLabelFont(132);
   Graph_Graph3033->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3033->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetXaxis()->SetTitleFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelFont(132);
   Graph_Graph3033->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetYaxis()->SetTitleFont(42);
   Graph_Graph3033->GetZaxis()->SetLabelFont(132);
   Graph_Graph3033->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3033->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3033->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3033);
   
   grae->Draw("p");
   
   Double_t Graph3_fx3034[8] = {
   1,
   3,
   5,
   7,
   9,
   12.5,
   17.5,
   25};
   Double_t Graph3_fy3034[8] = {
   -0.07295484,
   -0.007998754,
   0.09583975,
   -0.01886051,
   0.1085403,
   0.2539741,
   0.237653,
   0.005407068};
   Double_t Graph3_felx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fely3034[8] = {
   0.08895213,
   0.06312434,
   0.06086577,
   0.06217888,
   0.07820966,
   0.07473522,
   0.1200065,
   0.1663751};
   Double_t Graph3_fehx3034[8] = {
   1,
   1,
   1,
   1,
   1,
   2.5,
   2.5,
   5};
   Double_t Graph3_fehy3034[8] = {
   0.08895213,
   0.06312434,
   0.06086577,
   0.06217888,
   0.07820966,
   0.07473522,
   0.1200065,
   0.1663751};
   grae = new TGraphAsymmErrors(8,Graph3_fx3034,Graph3_fy3034,Graph3_felx3034,Graph3_fehx3034,Graph3_fely3034,Graph3_fehy3034);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#0000ff");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#0000ff");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(21);
   grae->SetMarkerSize(1.12);
   
   TH1F *Graph_Graph3034 = new TH1F("Graph_Graph3034","Graph",100,0,33);
   Graph_Graph3034->SetMinimum(-0.2138636);
   Graph_Graph3034->SetMaximum(0.4096162);
   Graph_Graph3034->SetDirectory(0);
   Graph_Graph3034->SetStats(0);
   Graph_Graph3034->SetMarkerStyle(20);
   Graph_Graph3034->SetMarkerSize(1.2);
   Graph_Graph3034->GetXaxis()->SetNdivisions(505);
   Graph_Graph3034->GetXaxis()->SetLabelFont(132);
   Graph_Graph3034->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3034->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetXaxis()->SetTitleFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelFont(132);
   Graph_Graph3034->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetYaxis()->SetTitleFont(42);
   Graph_Graph3034->GetZaxis()->SetLabelFont(132);
   Graph_Graph3034->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3034->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3034->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3034);
   
   grae->Draw("p");
   
   Double_t Graph4_fx3035[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph4_fy3035[8] = {
   -0.4942426,
   -0.1467832,
   -0.1826811,
   -0.08814599,
   0.06432505,
   0.1858503,
   0.312806,
   -0.1356389};
   Double_t Graph4_felx3035[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph4_fely3035[8] = {
   0.1290583,
   0.09882699,
   0.0837817,
   0.0763196,
   0.1029463,
   0.1116177,
   0.2376164,
   0.5426486};
   Double_t Graph4_fehx3035[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph4_fehy3035[8] = {
   0.1290583,
   0.09882699,
   0.0837817,
   0.0763196,
   0.1029463,
   0.1116177,
   0.2376164,
   0.5426486};
   grae = new TGraphAsymmErrors(8,Graph4_fx3035,Graph4_fy3035,Graph4_felx3035,Graph4_fehx3035,Graph4_fely3035,Graph4_fehy3035);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3035 = new TH1F("Graph_Graph3035","Graph",100,0,33);
   Graph_Graph3035->SetMinimum(-0.8011585);
   Graph_Graph3035->SetMaximum(0.6732933);
   Graph_Graph3035->SetDirectory(0);
   Graph_Graph3035->SetStats(0);
   Graph_Graph3035->SetMarkerStyle(20);
   Graph_Graph3035->SetMarkerSize(1.2);
   Graph_Graph3035->GetXaxis()->SetNdivisions(505);
   Graph_Graph3035->GetXaxis()->SetLabelFont(132);
   Graph_Graph3035->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3035->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetXaxis()->SetTitleFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelFont(132);
   Graph_Graph3035->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetYaxis()->SetTitleFont(42);
   Graph_Graph3035->GetZaxis()->SetLabelFont(132);
   Graph_Graph3035->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3035->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3035->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3035);
   
   grae->Draw("p");
   
   Double_t Graph5_fx3036[8] = {
   1.31,
   3.31,
   5.31,
   7.31,
   9.31,
   12.81,
   17.81,
   25.31};
   Double_t Graph5_fy3036[8] = {
   -0.4942426,
   -0.1467832,
   -0.1826811,
   -0.08814599,
   0.06432505,
   0.1858503,
   0.312806,
   -0.1356389};
   Double_t Graph5_felx3036[8] = {
   1.31,
   1.31,
   1.31,
   1.31,
   1.31,
   2.81,
   2.81,
   5.31};
   Double_t Graph5_fely3036[8] = {
   0.1012953,
   0.06775021,
   0.06158012,
   0.06224616,
   0.08112413,
   0.08566222,
   0.1760031,
   0.3650104};
   Double_t Graph5_fehx3036[8] = {
   0.69,
   0.69,
   0.69,
   0.69,
   0.69,
   2.19,
   2.19,
   4.69};
   Double_t Graph5_fehy3036[8] = {
   0.1012953,
   0.06775021,
   0.06158012,
   0.06224616,
   0.08112413,
   0.08566222,
   0.1760031,
   0.3650104};
   grae = new TGraphAsymmErrors(8,Graph5_fx3036,Graph5_fy3036,Graph5_felx3036,Graph5_fehx3036,Graph5_fely3036,Graph5_fehy3036);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");

   ci = TColor::GetColor("#009900");
   grae->SetLineColor(ci);

   ci = TColor::GetColor("#009900");
   grae->SetMarkerColor(ci);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3036 = new TH1F("Graph_Graph3036","Graph",100,0,33);
   Graph_Graph3036->SetMinimum(-0.7039726);
   Graph_Graph3036->SetMaximum(0.5972438);
   Graph_Graph3036->SetDirectory(0);
   Graph_Graph3036->SetStats(0);
   Graph_Graph3036->SetMarkerStyle(20);
   Graph_Graph3036->SetMarkerSize(1.2);
   Graph_Graph3036->GetXaxis()->SetNdivisions(505);
   Graph_Graph3036->GetXaxis()->SetLabelFont(132);
   Graph_Graph3036->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3036->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetXaxis()->SetTitleFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelFont(132);
   Graph_Graph3036->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetYaxis()->SetTitleFont(42);
   Graph_Graph3036->GetZaxis()->SetLabelFont(132);
   Graph_Graph3036->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3036->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3036->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3036);
   
   grae->Draw("p");
   pad_new_1_2->Modified();
   new->cd();
   new->Modified();
   new->cd();
   new->SetSelected(new);
}

